A Computationally-Efficient Closed-Form $C^{s,1}$-Extension Formula

We identify explicit closed-form and variational formulae for interpolating the exact values and derivatives through order $s$ of a $C^{s,1}$ function $f:\mathbb{R}^d\to\mathbb{R}$ at $N$ distinct points in $[0,1]^d$. The reconstruction satisfies bounds on its global $C^{s,1}$ seminorm and its Lipschitz constant on $[0,1]^d$ that are independent of the sample size $N$, the latter being the sharp Whitney condition. For $s\ge2$, the reconstruction is real analytic away from the data points and definable in the o-minimal structure $\mathbb{R}_{\exp}$. Our nonlinear extension formula coincides with the formula of McShane (1934) for $s=0$ and with the formulae of Le Gruyer and Phan (2015) and Azagra, Le Gruyer, and Mudarra (2018) for $s=1$, and is new for $s\ge2$. For fixed $d$ and $s\ge2$, our closed-form formula is computable away from the data points by a circuit using only elementary unary and binary real operations, with $\mathcal{O}(N)$ gates and $\mathcal{O}(\log N)$ depth. This yields $\mathcal{O}(N)$ storage and $\mathcal{O}(\log N)$ parallel evaluation time. From the supplied coefficients and weights, the circuit can be compiled with $\mathcal{O}(N)$ one-time work in the exact-real word-RAM model. Thus, in this supplied-data setting, our nonlinear construction improves by a logarithmic factor on the $\mathcal{O}(N\log N)$ initialization bound of Fefferman and Klartag (2009), while retaining linear storage and attaining logarithmic query time through parallel evaluation.

==> Code/Experiments/fk_torch_project/benchmarks/benchmark.py <==
"""Reproducible microbenchmarks; no asymptotic theorem is inferred from timings."""

from __future__ import annotations

import argparse
import json
import platform
import statistics
import time
from pathlib import Path

import torch

from fk_torch import (
    BasicBlobFamily, DenseCZGeometry, JetSpace, PreparedExtension, build_wspd,
    required_max_level,
)


def measured(function, repeats: int = 3) -> float:
    function()  # untimed warmup
    elapsed = []
    for _ in range(repeats):
        start = time.perf_counter()
        function()
        elapsed.append(time.perf_counter() - start)
    return statistics.median(elapsed)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()
    torch.set_num_threads(1)
    generator = torch.Generator().manual_seed(20260925)
    dtype = torch.float64
    records = []
    with torch.no_grad():
        for count in (16, 32, 64):
            sites = torch.rand((count, 2), generator=generator, dtype=dtype)
            records.append({"operation": "build_wspd", "N": count, "n": 2,
                            "median_seconds": measured(lambda: build_wspd(sites))})
        space = JetSpace(2, 3)
        coefficients = torch.randn(space.size, generator=generator, dtype=dtype)
        queries = torch.rand((1024, 2), generator=generator, dtype=dtype)
        origin = torch.zeros(2, dtype=dtype)
        records.append({"operation": "jet_translation", "queries": 1024, "n": 2,
                        "degree": 3,
                        "median_seconds": measured(lambda: space.translate(coefficients, origin, queries))})
        for count in (4, 8, 16):
            sites = torch.linspace(0, 1, count, dtype=dtype)[:, None]
            values = sites[:, 0].square()
            records.append({"operation": "blob_preprocessing", "N": count, "n": 1,
                            "m": 2, "max_level": 2,
                            "median_seconds": measured(lambda: BasicBlobFamily(
                                sites, values, torch.zeros_like(values), 2, 2))})
        sites = torch.tensor([[0.0], [1.0]], dtype=dtype)
        values = sites[:, 0]
        family = BasicBlobFamily(sites, values, torch.zeros_like(values), 1,
                                 required_max_level(JetSpace(1, 0)))
        scales = torch.tensor([[0., float("inf")], [0., float("inf")]], dtype=dtype)
        geometry = DenseCZGeometry(sites, scales, [[0], [0, 1]], a2_exponent=0)
        extension = PreparedExtension(family, geometry)
        queries = torch.linspace(-0.1, 1.1, 32, dtype=dtype)[:, None]
        records.append({"operation": "prepared_query_jets_experimental", "N": 2, "queries": 32,
                        "n": 1, "m": 1,
                        "median_seconds": measured(lambda: extension.jet(queries))})
    result = {
        "python": platform.python_version(), "torch": torch.__version__,
        "platform": platform.platform(), "device": "cpu", "dtype": "float64",
        "threads": 1, "seed": 20260925, "warmup": 1, "repeats": 3,
        "records": records,
        "qualification": "Small reference cases; not the paper's asymptotic complexity guarantee.",
    }
    payload = json.dumps(result, indent=2)
    if args.output:
        args.output.write_text(payload + "\n", encoding="utf-8")
    print(payload)


if __name__ == "__main__":
    main()


==> Code/Experiments/fk_torch_project/examples/minimal.py <==
"""Run with `python examples/minimal.py` after installing the package."""

import torch

from fk_torch import BasicBlobFamily, JetSpace, ProofScales, required_max_level


def main() -> None:
    torch.manual_seed(20260925)
    torch.set_num_threads(1)
    dtype = torch.float64
    points = torch.tensor([[0.0], [0.5], [1.0]], dtype=dtype)
    values = points[:, 0].square()
    space = JetSpace(1, 1)
    family = BasicBlobFamily(points, values, torch.zeros_like(values), smoothness=2,
                             max_level=required_max_level(space))
    selected = torch.stack([
        family.original_vector(i, family.max_level, output_center=points[i])
        for i in range(len(points))
    ])
    print("Selected site jets [value, first derivative]:")
    print(selected)
    print("Maximum site-value residual:", (selected[:, 0] - values).abs().max().item())

    # Independent polynomial check: P(t)=1+2t+3t² => raw jet [1,2,6] at zero.
    quadratic = JetSpace(1, 2)
    coefficients = torch.tensor([1.0, 2.0, 6.0], dtype=dtype)
    print("Recentered quadratic jet at t=1:",
          quadratic.translate(coefficients, points[0], points[-1]))

    scales = ProofScales(jet_dimension=2, smoothness=2, a0_exponent=5, p_sharp=4)
    print("Illustrative §17 log2(A2):", scales.a2_exponent)
    print("The selected jets above are not the complete extension; see prepared_extension.py.")


if __name__ == "__main__":
    main()


==> Code/Experiments/fk_torch_project/examples/prepared_extension.py <==
"""An explicit EXPERIMENTAL prepared configuration of Sections 29 and 34.

The supplied lengthscales and A2=1 are NOT asserted to satisfy Sections 17/18.
This example demonstrates the implemented recurrence and differentiation,
not the near-optimal norm theorem or its preprocessing complexity.
"""

import io

import torch

from fk_torch import BasicBlobFamily, DenseCZGeometry, JetSpace, PreparedExtension, required_max_level


def build_example() -> PreparedExtension:
    dtype = torch.float64
    points = torch.tensor([[0.0], [1.0]], dtype=dtype)
    values = torch.tensor([0.0, 1.0], dtype=dtype)
    m = 1
    space = JetSpace(1, m-1)
    family = BasicBlobFamily(points, values, torch.zeros_like(values), m,
                             required_max_level(space))
    # Columns are full-set label, then empty-set label in §14 order.
    lengthscales = torch.tensor([[0.0, float("inf")], [0.0, float("inf")]], dtype=dtype)
    geometry = DenseCZGeometry(points, lengthscales, [[0], [0, 1]], a2_exponent=0)
    return PreparedExtension(family, geometry)


def main() -> None:
    torch.manual_seed(20260925)
    torch.set_num_threads(1)
    extension = build_example()
    query = torch.tensor([[0.0], [0.7495], [1.0], [3.0], [10.0]], dtype=torch.float64,
                         requires_grad=True)
    jets = extension.jet(query)
    gradient, = torch.autograd.grad(jets[:, 0].sum(), query)
    print("EXPERIMENTAL prepared configuration; no near-optimal norm certificate.")
    print("Rows are [x, F(x), returned first derivative]:")
    print(torch.cat((query.detach(), jets.detach()), dim=-1))
    print("Autograd-vs-jet residual:", (gradient[:, 0] - jets[:, 1]).abs().max().item())
    print("Site residual:", (extension(extension.blobs.points) - extension.blobs.values).abs().max().item())

    checkpoint = io.BytesIO()
    torch.save(extension.state_dict(), checkpoint)
    checkpoint.seek(0)
    restored = PreparedExtension.from_state_dict(torch.load(checkpoint, weights_only=True))
    print("Checkpoint max difference:", (restored(query.detach()) - jets[:, 0].detach()).abs().max().item())

    # The observations are the only chosen trainable parameters in this example.
    values = torch.nn.Parameter(torch.tensor([0.5, 1.0], dtype=torch.float64))
    optimizer = torch.optim.Adam([values], lr=0.01)
    for _ in range(2):
        optimizer.zero_grad()
        current = extension.with_values(values)  # fresh graph each forward
        loss = current(current.blobs.points).square().sum()
        loss.backward()
        optimizer.step()
    print("Observation parameters after two Adam steps:", values.detach())


if __name__ == "__main__":
    main()


==> Code/Experiments/fk_torch_project/fk_torch/__init__.py <==
"""PyTorch reference components and prepared evaluator for Fefferman–Klartag II.

This is not a complete theorem-certified data-to-extension implementation.
See README.md and MATH_CONTRACT.md for the unimplemented preparation and
the distinction between numerical results and real-arithmetic guarantees.
"""

from .alp import (
    ALP,
    PALP,
    EchelonResult,
    echelon,
    echelon_palp,
    intersection,
    linear_image,
    minkowski_sum,
    onset_estimate,
    original_vector,
    original_vector_map,
    preimage,
    product,
    project_tail,
)
from .blobs import (
    BasicBlobFamily,
    base_blob,
    required_max_level,
    subset_level,
    taylor_ball_blob,
)
from .constants import ProofScales, power_of_two
from .extension import PreparedExtension
from .geometry import (
    DenseCZGeometry,
    DyadicCube,
    WSPD,
    build_wspd,
    bump_jets,
    bump_values,
    partition_jets,
    partition_values,
)
from .jets import JetSpace, multiindices

__version__ = "0.1.0"

__all__ = [
    "ALP", "PALP", "EchelonResult", "echelon", "echelon_palp", "intersection",
    "linear_image", "minkowski_sum", "onset_estimate", "original_vector",
    "original_vector_map", "preimage", "product", "project_tail",
    "BasicBlobFamily", "base_blob", "required_max_level", "subset_level",
    "taylor_ball_blob", "ProofScales", "power_of_two", "PreparedExtension",
    "DenseCZGeometry", "DyadicCube", "WSPD", "build_wspd", "bump_jets",
    "bump_values", "partition_jets", "partition_values", "JetSpace", "multiindices",
]


==> Code/Experiments/fk_torch_project/fk_torch/alp.py <==
"""Approximate linear algebra problems from Fefferman--Klartag II, §§2--6.

An ALP describes ``|matrix @ v - targets| <= M * tolerances`` when
``M >= threshold``.  Its row operations preserve the *blob up to scale*,
not the feasible set at a fixed M.  This module implements the real-arithmetic
algorithms using PyTorch floating point; it does not implement the distinct
certified finite-precision FALP algorithms in the paper's Appendix.

Pivot/rank decisions use exact comparisons with floating-point zero.  There is
no hidden rank tolerance.  Structurally eliminated entries are set to their
algebraic value zero; other small entries are retained.  Gradients propagate
through arithmetic on a fixed pivot/rank branch, not through branch choices.
"""

from __future__ import annotations

import math
from dataclasses import dataclass
from typing import Mapping, Sequence

import torch
from torch import Tensor


def _tensor(name: str, value: Tensor, ndim: int, reference: Tensor | None = None) -> None:
    if not isinstance(value, Tensor):
        raise TypeError(f"{name} must be a torch.Tensor")
    if value.ndim != ndim:
        raise ValueError(f"{name} must have {ndim} dimensions; got {tuple(value.shape)}")
    if value.dtype not in (torch.float32, torch.float64):
        raise TypeError(f"{name} must have float32 or float64 dtype")
    if reference is not None and (value.dtype != reference.dtype or value.device != reference.device):
        raise ValueError(f"{name} must have the same dtype and device as matrix")
    if not bool(torch.isfinite(value).all()):
        raise ValueError(f"{name} must contain only finite values")


def _compatible(a: ALP, b: ALP, *, same_dimension: bool = False) -> None:
    if a.matrix.dtype != b.matrix.dtype or a.matrix.device != b.matrix.device:
        raise ValueError("ALPs must share dtype and device")
    if same_dimension and a.dimension != b.dimension:
        raise ValueError("ALPs must have the same ambient dimension")


def _threshold(value: Tensor | float, matrix: Tensor) -> Tensor:
    if isinstance(value, Tensor):
        if value.ndim != 0 or value.dtype != matrix.dtype or value.device != matrix.device:
            raise ValueError("threshold must be a scalar with matrix's dtype and device")
        result = value
    else:
        result = matrix.new_tensor(value)
    if bool(torch.isnan(result)) or bool(result < 0):
        raise ValueError("threshold must belong to [0, +inf]")
    return result


def _zero_row_threshold(targets: Tensor, tolerances: Tensor) -> Tensor:
    """The convention is 0/0=0 and a/0=+inf for a>0, without a hidden clamp."""
    if targets.numel() == 0:
        return targets.new_zeros(())
    positive = tolerances > 0
    denominator = torch.where(positive, tolerances, torch.ones_like(tolerances))
    ratios = targets.abs() / denominator
    if bool((positive & ~torch.isfinite(ratios)).any()):
        raise FloatingPointError("a finite zero-row threshold exceeds the dtype range")
    if bool((positive & (targets != 0) & (ratios == 0)).any()):
        raise FloatingPointError("a positive zero-row threshold underflowed")
    ratios = torch.where(
        positive,
        ratios,
        torch.where(targets == 0, torch.zeros_like(targets), torch.full_like(targets, float("inf"))),
    )
    return ratios.amax()


@dataclass(frozen=True)
class ALP:
    """Section 2 (1)--(4), stored as unbatched dense tensors.

    ``matrix`` has shape (L,D), ``targets`` and ``tolerances`` have shape (L,).
    D must be positive; L may be zero.  Tolerances may be zero (hard equalities).
    Evaluation accepts arbitrarily batched points.  Constructor inputs are not
    copied or detached: users may supply differentiable tensors.
    """

    matrix: Tensor
    targets: Tensor
    tolerances: Tensor
    threshold: Tensor | float = 0.0

    def __post_init__(self) -> None:
        _tensor("matrix", self.matrix, 2)
        _tensor("targets", self.targets, 1, self.matrix)
        _tensor("tolerances", self.tolerances, 1, self.matrix)
        if self.matrix.shape[1] < 1:
            raise ValueError("ambient dimension must be positive")
        if self.targets.shape != self.tolerances.shape or self.targets.shape[0] != self.matrix.shape[0]:
            raise ValueError("matrix rows, targets and tolerances must have matching lengths")
        if bool((self.tolerances < 0).any()):
            raise ValueError("tolerances must be nonnegative")
        object.__setattr__(self, "threshold", _threshold(self.threshold, self.matrix))

    @property
    def dimension(self) -> int:
        return self.matrix.shape[1]

    @property
    def length(self) -> int:
        return self.matrix.shape[0]

    @property
    def homogeneous(self) -> bool:
        return bool((self.targets == 0).all()) and bool(self.threshold == 0)

    def residual(self, points: Tensor) -> Tensor:
        """Return signed residuals of shape ``points.shape[:-1] + (L,)``."""
        if not isinstance(points, Tensor) or points.ndim < 1 or points.shape[-1] != self.dimension:
            raise ValueError(f"points must have shape (..., {self.dimension})")
        if points.dtype != self.matrix.dtype or points.device != self.matrix.device:
            raise ValueError("points must share matrix's dtype and device")
        if not bool(torch.isfinite(points).all()):
            raise ValueError("points must be finite")
        result = points @ self.matrix.transpose(0, 1) - self.targets
        if not bool(torch.isfinite(result).all()):
            raise FloatingPointError("ALP residual overflowed; rescale rows or use higher precision")
        return result

    def contains(self, points: Tensor, scale: Tensor | float, *, atol: float = 0.0) -> Tensor:
        """Test membership; a nonzero ``atol`` explicitly relaxes row inequalities.

        Scale must be finite and strictly positive and broadcasts against the
        batch shape of points.  The threshold comparison is not relaxed.
        """
        if atol < 0 or not math.isfinite(atol):
            raise ValueError("atol must be finite and nonnegative")
        residual = self.residual(points).abs()
        scale_tensor = _threshold(scale, self.matrix) if not isinstance(scale, Tensor) or scale.ndim == 0 else scale
        if scale_tensor.dtype != self.matrix.dtype or scale_tensor.device != self.matrix.device:
            raise ValueError("scale must share matrix's dtype and device")
        if not bool(torch.isfinite(scale_tensor).all()) or bool((scale_tensor <= 0).any()):
            raise ValueError("scale must be finite and strictly positive")
        bounds = scale_tensor[..., None] * self.tolerances
        if not bool(torch.isfinite(bounds).all()):
            raise FloatingPointError("ALP membership bound overflowed; rescale rows or use higher precision")
        if bool(((self.tolerances > 0) & (bounds == 0)).any()):
            raise FloatingPointError("a positive ALP membership bound underflowed")
        return (residual <= bounds + atol).all(dim=-1) & (scale_tensor >= self.threshold)

    def required_scale(self, points: Tensor) -> Tensor:
        """Infimum of scales admitting each point; returns +inf for a violated hard row."""
        residual = self.residual(points).abs()
        if self.length == 0:
            return self.threshold.expand(points.shape[:-1])
        positive = self.tolerances > 0
        denominator = torch.where(positive, self.tolerances, torch.ones_like(self.tolerances))
        ratios = residual / denominator
        if bool((positive & ~torch.isfinite(ratios)).any()):
            raise FloatingPointError("a finite required scale exceeds the dtype range")
        if bool((positive & (residual != 0) & (ratios == 0)).any()):
            raise FloatingPointError("a positive required scale underflowed")
        ratios = torch.where(
            positive,
            ratios,
            torch.where(residual == 0, torch.zeros_like(residual), torch.full_like(residual, float("inf"))),
        )
        return torch.maximum(ratios.amax(dim=-1), self.threshold)

    def state_dict(self) -> dict[str, Tensor]:
        """Tensor-only state, suitable for ``torch.save`` / ``weights_only=True`` loading."""
        return {"matrix": self.matrix, "targets": self.targets, "tolerances": self.tolerances, "threshold": self.threshold}

    @classmethod
    def from_state_dict(cls, state: Mapping[str, Tensor]) -> ALP:
        keys = {"matrix", "targets", "tolerances", "threshold"}
        if set(state) != keys:
            raise ValueError(f"state must contain exactly {sorted(keys)}")
        return cls(**dict(state))

    def to(self, *args: object, **kwargs: object) -> ALP:
        """Explicit dtype/device conversion of all four tensors."""
        return ALP(*(value.to(*args, **kwargs) for value in self.state_dict().values()))


@dataclass(frozen=True)
class EchelonResult:
    alp: ALP
    pivots: tuple[int, ...]
    equivalence_factor: int
    """Real-arithmetic C; finite precision is not a certified inclusion bound."""

    def original_vector(self) -> Tensor:
        """Back substitute without repeating elimination."""
        return _back_substitute(self.alp.matrix, self.alp.targets, self.pivots)


def permute_rows(alp: ALP, permutation: Sequence[int]) -> ALP:
    """First row operation of §3: exact blob equality in real arithmetic."""
    if sorted(permutation) != list(range(alp.length)):
        raise ValueError("permutation must contain every row index exactly once")
    index = torch.tensor(permutation, dtype=torch.long, device=alp.matrix.device)
    return ALP(alp.matrix[index], alp.targets[index], alp.tolerances[index], alp.threshold)


def strip_zero_rows(alp: ALP) -> ALP:
    """Second row operation of §3, including inconsistent hard zero rows."""
    zero = (alp.matrix == 0).all(dim=1)
    threshold = torch.maximum(alp.threshold, _zero_row_threshold(alp.targets[zero], alp.tolerances[zero]))
    return ALP(alp.matrix[~zero], alp.targets[~zero], alp.tolerances[~zero], threshold)


def row_addition(alp: ALP, source: int, coefficients: Tensor, *, require_stable: bool = True) -> ALP:
    """§3 (2)--(3); stable additions are 2-equivalent, usually not equal.

    Set ``require_stable=False`` only when an unconstrained elementary operation
    is wanted; no C-equivalence guarantee is then supplied.
    """
    _tensor("coefficients", coefficients, 1, alp.matrix)
    if coefficients.shape != alp.targets.shape or not 0 <= source < alp.length:
        raise ValueError("invalid coefficient length or source row")
    if bool(coefficients[source] != 0):
        raise ValueError("the coefficient of the source row must be zero")
    if require_stable:
        adjustment = coefficients.abs() * alp.tolerances[source]
        if bool(((coefficients != 0) & (alp.tolerances[source] > 0) & (adjustment == 0)).any()):
            raise FloatingPointError("row-addition stability test underflowed")
        if bool((adjustment > alp.tolerances).any()):
            raise ValueError("unstable row addition: |beta_l| sigma_source > sigma_l")
    return ALP(
        alp.matrix + coefficients[:, None] * alp.matrix[source],
        alp.targets + coefficients * alp.targets[source],
        alp.tolerances,
        alp.threshold,
    )


def _pivot_row(column: Tensor, tolerances: Tensor, offset: int) -> int:
    candidates = torch.nonzero(column != 0, as_tuple=False).flatten()
    weights = tolerances[candidates]
    magnitudes = column[candidates].abs()
    hard = weights == 0
    if bool(hard.any()):
        eligible = candidates[hard]
        chosen = magnitudes[hard].argmax()
    else:
        # log is monotone, and avoids overflow/underflow of sigma / |lambda|.
        ratios = weights.log() - magnitudes.log()
        best = ratios.amin()
        eligible = candidates[ratios == best]
        chosen = column[eligible].abs().argmax()
    return offset + int(eligible[chosen])


def _eliminate(matrix: Tensor, targets: Tensor, tolerances: Tensor) -> tuple[Tensor, Tensor, Tensor, tuple[int, ...]]:
    """Shared ALP/PALP arithmetic. Targets may be (L,) or dense (L,P)."""
    matrix, targets, tolerances = matrix.clone(), targets.clone(), tolerances.clone()
    length, dimension = matrix.shape
    pivots: list[int] = []
    for column in range(dimension):
        row = len(pivots)
        if row == length:
            break
        if not bool((matrix[row:, column] != 0).any()):
            continue
        chosen = _pivot_row(matrix[row:, column], tolerances[row:], row)
        if chosen != row:
            ordering = list(range(length))
            ordering[row], ordering[chosen] = ordering[chosen], ordering[row]
            index = torch.tensor(ordering, device=matrix.device, dtype=torch.long)
            matrix, targets, tolerances = matrix[index], targets[index], tolerances[index]
        numerator = matrix[row + 1 :, column]
        ratios = -numerator / matrix[row, column]
        if bool(((numerator != 0) & (ratios == 0)).any()):
            raise FloatingPointError("ALP elimination multiplier underflowed; rescale rows or use higher precision")
        if not bool(torch.isfinite(ratios).all()):
            raise FloatingPointError("ALP elimination multiplier overflowed; rescale rows or use higher precision")
        beta = torch.cat((matrix.new_zeros(row + 1), ratios))
        updated = matrix + beta[:, None] * matrix[row]
        # These entries vanish algebraically by §4 (14)--(16).  This is not
        # a numerical rank threshold or a truncation of small coefficients.
        structural = (torch.arange(length, device=matrix.device)[:, None] > row) & (
            torch.arange(dimension, device=matrix.device)[None, :] <= column
        )
        matrix = torch.where(structural, torch.zeros_like(updated), updated)
        multiplier = beta if targets.ndim == 1 else beta[:, None]
        targets = targets + multiplier * targets[row]
        if not bool(torch.isfinite(matrix).all()) or not bool(torch.isfinite(targets).all()):
            raise FloatingPointError("ALP elimination overflowed; rescale rows or use higher precision")
        pivots.append(column)
    return matrix, targets, tolerances, tuple(pivots)


def echelon(alp: ALP) -> EchelonResult:
    """ALP1 / §4 Lemma 2. Cost O(D²(L+1)); output length at most min(L,D).

    The returned factor is 2**rank <= 2**D in real arithmetic.  No near-zero
    coefficient is classified as zero, so almost dependent floating-point rows
    may produce a different numerical rank from exact symbolic input.
    """
    matrix, targets, tolerances, pivots = _eliminate(alp.matrix, alp.targets, alp.tolerances)
    rank = len(pivots)
    threshold = torch.maximum(alp.threshold, _zero_row_threshold(targets[rank:], tolerances[rank:]))
    reduced = ALP(matrix[:rank], targets[:rank], tolerances[:rank], threshold)
    return EchelonResult(reduced, pivots, 1 << rank)


def onset_estimate(alp: ALP) -> Tensor:
    """ALP2: X with 2**(-D) X <= onset <= 2**D X in real arithmetic."""
    return echelon(alp).alp.threshold


def _back_substitute(matrix: Tensor, targets: Tensor, pivots: tuple[int, ...]) -> Tensor:
    # A Python list avoids in-place tensor writes that would break backward.
    zero = targets.new_zeros(targets.shape[1:])
    coordinates = [zero for _ in range(matrix.shape[1])]
    for row in reversed(range(len(pivots))):
        pivot = pivots[row]
        total = zero
        for column in range(pivot + 1, matrix.shape[1]):
            total = total + matrix[row, column] * coordinates[column]
        numerator = targets[row] - total
        coordinates[pivot] = numerator / matrix[row, pivot]
        if bool(((numerator != 0) & (coordinates[pivot] == 0)).any()):
            raise FloatingPointError("ALP back substitution underflowed; rescale rows or use higher precision")
    result = torch.stack(coordinates)
    if not bool(torch.isfinite(result).all()):
        raise FloatingPointError("ALP back substitution overflowed; rescale rows or use higher precision")
    return result


def original_vector(alp: ALP) -> Tensor:
    """ALP3 / §5 (4a)--(4b): a 2**(2D)-original vector in real arithmetic.

    Free coordinates are set to zero.  If onset is infinite the paper's
    originality condition is vacuous; use ``onset_estimate`` to detect this.
    """
    result = echelon(alp)
    return result.original_vector()


def intersection(alps: Sequence[ALP]) -> ALP:
    """ALP6: exact intersection at every M; no automatic row compression."""
    if len(alps) == 0:
        raise ValueError("intersection requires at least one ALP")
    for alp in alps[1:]:
        _compatible(alps[0], alp, same_dimension=True)
    return ALP(
        torch.cat([a.matrix for a in alps]),
        torch.cat([a.targets for a in alps]),
        torch.cat([a.tolerances for a in alps]),
        torch.stack([a.threshold for a in alps]).amax(),
    )


def product(a: ALP, b: ALP) -> ALP:
    """ALP4: exact Cartesian product at every M."""
    _compatible(a, b)
    matrix = torch.cat(
        (
            torch.cat((a.matrix, a.matrix.new_zeros((a.length, b.dimension))), dim=1),
            torch.cat((b.matrix.new_zeros((b.length, a.dimension)), b.matrix), dim=1),
        )
    )
    return ALP(matrix, torch.cat((a.targets, b.targets)), torch.cat((a.tolerances, b.tolerances)), torch.maximum(a.threshold, b.threshold))


def preimage(alp: ALP, transform: Tensor) -> ALP:
    """Exact pullback under a linear map with shape (alp.dimension, input_dim)."""
    _tensor("transform", transform, 2, alp.matrix)
    if transform.shape[0] != alp.dimension or transform.shape[1] < 1:
        raise ValueError("transform must have shape (alp.dimension, positive input_dim)")
    return ALP(alp.matrix @ transform, alp.targets, alp.tolerances, alp.threshold)


def project_tail(alp: ALP, output_dimension: int) -> ALP:
    """ALP5 Case 3: C-equivalent tail projection, C <= 2**input_dimension."""
    if not isinstance(output_dimension, int) or not 1 <= output_dimension <= alp.dimension:
        raise ValueError("output_dimension must lie between 1 and alp.dimension")
    result = echelon(alp)
    removed = alp.dimension - output_dimension
    first_kept = sum(pivot < removed for pivot in result.pivots)
    a = result.alp
    return ALP(a.matrix[first_kept:, removed:], a.targets[first_kept:], a.tolerances[first_kept:], a.threshold)


def _independent_rows_columns(matrix: Tensor) -> tuple[tuple[int, ...], tuple[int, ...]]:
    """An explicit basis choice for §5 ALP5, with no SVD/rank threshold."""
    work = matrix.clone()
    row_ids = list(range(matrix.shape[0]))
    pivot_rows: list[int] = []
    pivot_columns: list[int] = []
    for column in range(matrix.shape[1]):
        row = len(pivot_rows)
        if row == matrix.shape[0]:
            break
        magnitudes = work[row:, column].abs()
        if not bool((magnitudes != 0).any()):
            continue
        chosen = row + int(magnitudes.argmax())
        if chosen != row:
            ordering = list(range(matrix.shape[0]))
            ordering[row], ordering[chosen] = ordering[chosen], ordering[row]
            work = work[torch.tensor(ordering, device=matrix.device)]
            row_ids[row], row_ids[chosen] = row_ids[chosen], row_ids[row]
        numerator = work[row + 1 :, column]
        ratios = -numerator / work[row, column]
        if bool(((numerator != 0) & (ratios == 0)).any()):
            raise FloatingPointError("linear-map rank factorization multiplier underflowed")
        if not bool(torch.isfinite(ratios).all()):
            raise FloatingPointError("linear-map rank factorization multiplier overflowed")
        beta = torch.cat((work.new_zeros(row + 1), ratios))
        updated = work + beta[:, None] * work[row]
        structural = (torch.arange(work.shape[0], device=work.device)[:, None] > row) & (
            torch.arange(work.shape[1], device=work.device)[None, :] <= column
        )
        work = torch.where(structural, torch.zeros_like(updated), updated)
        if not bool(torch.isfinite(work).all()):
            raise FloatingPointError("linear-map rank factorization overflowed")
        pivot_rows.append(row_ids[row])
        pivot_columns.append(column)
    return tuple(pivot_rows), tuple(pivot_columns)


def linear_image(alp: ALP, transform: Tensor) -> ALP:
    """ALP5: return a <= output_dim-row ALP C-equivalent to T K(A).

    C <= 2**alp.dimension in real arithmetic.  General maps are factored into
    quotient, isomorphism and injection using an explicitly selected row basis.
    This is a *compressed approximate image*, including for invertible maps.
    Use ``preimage(alp, inverse_T)`` for an uncompressed exact invertible image.
    """
    _tensor("transform", transform, 2, alp.matrix)
    output_dimension, input_dimension = transform.shape
    if input_dimension != alp.dimension or output_dimension < 1:
        raise ValueError("transform must have shape (positive output_dim, alp.dimension)")
    rows, columns = _independent_rows_columns(transform)
    rank = len(rows)
    if rank == 0:
        return ALP(torch.eye(output_dimension, dtype=transform.dtype, device=transform.device), transform.new_zeros(output_dimension), transform.new_zeros(output_dimension), onset_estimate(alp))
    free = [column for column in range(input_dimension) if column not in columns]
    row_index = torch.tensor(rows, device=transform.device, dtype=torch.long)
    column_index = torch.tensor(columns, device=transform.device, dtype=torch.long)
    row_basis = transform[row_index]
    identity_input = torch.eye(input_dimension, dtype=transform.dtype, device=transform.device)
    free_index = torch.tensor(free, device=transform.device, dtype=torch.long)
    coordinates = torch.cat((identity_input[free_index], row_basis), dim=0)
    # u = coordinates @ v, with final r entries equal to selected entries of T v.
    transformed_matrix = torch.linalg.solve(coordinates.transpose(0, 1), alp.matrix.transpose(0, 1)).transpose(0, 1)
    transformed = ALP(transformed_matrix, alp.targets, alp.tolerances, alp.threshold)
    projected = project_tail(transformed, rank)
    # transform = B @ row_basis, and B[rows,:] = I in real arithmetic.
    basis_square = row_basis[:, column_index]
    embedding = torch.linalg.solve(basis_square.transpose(0, 1), transform[:, column_index].transpose(0, 1)).transpose(0, 1)
    identity_output = torch.eye(output_dimension, dtype=transform.dtype, device=transform.device)
    selector = identity_output[row_index]
    outside = [row for row in range(output_dimension) if row not in rows]
    outside_index = torch.tensor(outside, device=transform.device, dtype=torch.long)
    equalities = identity_output[outside_index] - embedding[outside_index] @ selector
    return ALP(
        torch.cat((projected.matrix @ selector, equalities)),
        torch.cat((projected.targets, transform.new_zeros(len(outside)))),
        torch.cat((projected.tolerances, transform.new_zeros(len(outside)))),
        projected.threshold,
    )


def minkowski_sum(a: ALP, b: ALP) -> ALP:
    """ALP7 via ALP4+ALP5; conservative real-arithmetic factor 2**(2D).

    Tracking the generic ALP5 bound on the 2D-dimensional product gives this
    conservative constant.  This implementation does not certify the sharper
    2**D constant displayed in §5 ALP7.
    """
    _compatible(a, b, same_dimension=True)
    identity = torch.eye(a.dimension, dtype=a.matrix.dtype, device=a.matrix.device)
    return linear_image(product(a, b), torch.cat((identity, identity), dim=1))


@dataclass(frozen=True)
class PALP:
    """§6 parameterized ALP with dense linear targets (L, parameter_count).

    This dense tensor representation preserves the linear algebra and fixed-
    branch autograd, but not the paper's sparse-depth storage complexity.
    """

    matrix: Tensor
    target_map: Tensor
    tolerances: Tensor

    def __post_init__(self) -> None:
        _tensor("matrix", self.matrix, 2)
        _tensor("target_map", self.target_map, 2, self.matrix)
        _tensor("tolerances", self.tolerances, 1, self.matrix)
        if self.matrix.shape[1] < 1 or self.target_map.shape[1] < 1:
            raise ValueError("ambient dimension and parameter count must be positive")
        if self.matrix.shape[0] != self.target_map.shape[0] or self.tolerances.shape != self.matrix.shape[:1]:
            raise ValueError("row counts must match")
        if bool((self.tolerances < 0).any()):
            raise ValueError("tolerances must be nonnegative")

    def evaluate(self, parameters: Tensor, threshold: Tensor | float = 0.0) -> ALP:
        """Specialize targets, preserving the parameter graph; the PALP has no threshold."""
        _tensor("parameters", parameters, 1, self.matrix)
        if parameters.shape != self.target_map.shape[1:]:
            raise ValueError("parameters must have shape (parameter_count,)")
        return ALP(self.matrix, self.target_map @ parameters, self.tolerances, threshold)


@dataclass(frozen=True)
class PALPEchelonResult:
    palp: PALP
    pivots: tuple[int, ...]


def echelon_palp(palp: PALP) -> PALPEchelonResult:
    """PALP1. Agreement concerns rows/targets/tolerances, never the discarded threshold."""
    matrix, target_map, tolerances, pivots = _eliminate(palp.matrix, palp.target_map, palp.tolerances)
    rank = len(pivots)
    return PALPEchelonResult(PALP(matrix[:rank], target_map[:rank], tolerances[:rank]), pivots)


def original_vector_map(palp: PALP) -> Tensor:
    """PALP3: dense (D, parameter_count) map reproducing ALP3 after evaluation."""
    result = echelon_palp(palp)
    return _back_substitute(result.palp.matrix, result.palp.target_map, result.pivots)


__all__ = [
    "ALP", "EchelonResult", "PALP", "PALPEchelonResult", "permute_rows",
    "strip_zero_rows", "row_addition", "echelon", "onset_estimate",
    "original_vector", "intersection", "product", "preimage", "project_tail",
    "linear_image", "minkowski_sum", "echelon_palp", "original_vector_map",
]


==> Code/Experiments/fk_torch_project/fk_torch/blobs.py <==
"""Basic ALPs and Find-Neighbor from Fefferman--Klartag II, §§10--18.

All polynomials use raw derivative coordinates at a *shared* ``origin``.
The five-step recurrence here is precisely §10, Steps 1'--5', on the
supplied ordered WSPD.  ALP compression computes dimension-dependent
C-equivalent blobs, as in the paper; these are not exact polyhedral images.
In particular this module does not replace the recurrence by a simultaneous
all-pairs Whitney feasibility problem.
"""

from __future__ import annotations

from collections.abc import Iterable, Sequence
from dataclasses import asdict
from typing import Any

import torch
from torch import Tensor

from .alp import ALP, echelon, intersection, minkowski_sum, original_vector
from .geometry import Cluster, ClusterPair, WSPD, build_wspd
from .jets import JetSpace


MultiIndex = tuple[int, ...]


def _scalar(value: float | Tensor, reference: Tensor, name: str) -> Tensor:
    if isinstance(value, Tensor):
        if value.dtype != reference.dtype or value.device != reference.device:
            raise ValueError(f"{name} must have the same dtype and device as the coordinates")
        result = value
    else:
        result = torch.as_tensor(value, dtype=reference.dtype, device=reference.device)
    if result.ndim != 0 or not bool(torch.isfinite(result)):
        raise ValueError(f"{name} must be a finite scalar")
    return result


def _center(space: JetSpace, value: Tensor, reference: Tensor | None = None) -> None:
    if not isinstance(value, Tensor) or value.shape != (space.dimension,):
        raise ValueError(f"a center must be a tensor of shape ({space.dimension},)")
    if value.dtype not in (torch.float32, torch.float64) or not bool(torch.isfinite(value).all()):
        raise ValueError("centers must have finite float32 or float64 entries")
    if reference is not None and (value.dtype != reference.dtype or value.device != reference.device):
        raise ValueError("all centers must have the same dtype and device")


def _subset(space: JetSpace, subset: Iterable[MultiIndex]) -> tuple[MultiIndex, ...]:
    try:
        indices = tuple(tuple(alpha) for alpha in subset)
    except TypeError as error:
        raise ValueError("subset must be an iterable of multi-indices") from error
    if any(
        len(alpha) != space.dimension
        or any(isinstance(entry, bool) or not isinstance(entry, int) or entry < 0 for entry in alpha)
        for alpha in indices
    ):
        raise ValueError("multi-index entries must be nonnegative integers of the ambient dimension")
    if len(set(indices)) != len(indices):
        raise ValueError("a multi-index subset must not contain duplicates")
    if any(alpha not in space.indices for alpha in indices):
        raise ValueError("the subset contains a multi-index outside the jet space")
    included = set(indices)
    return tuple(alpha for alpha in space.indices if alpha in included)


def subset_level(space: JetSpace, subset: Iterable[MultiIndex]) -> int:
    """Return §14's ell(A), without enumerating the 2**D subsets.

    The earliest differing multi-index belongs to the earlier subset. Thus
    membership is a zero bit, nonmembership a one bit, in paper order.
    """
    included = set(_subset(space, subset))
    rank = 0
    for alpha in space.indices:
        rank = 2 * rank + int(alpha not in included)
    return 1 + 4 * rank


def required_max_level(space: JetSpace) -> int:
    """Return ell_* = ell(empty)+1 = 4*2**D-2 (§14).

    This is an integer count, not a promise that building this many levels
    is practical. No levels are silently truncated by this module.
    """
    return 4 * (1 << space.size) - 2


def taylor_ball_blob(
    space: JetSpace, origin: Tensor, x: Tensor, radius: float | Tensor
) -> ALP:
    """Exact real-arithmetic ALP for B(x,r), §10(0)--(1).

    For coefficient vector p=D^alpha P(origin), the alpha-th row of the
    translation matrix equals D^alpha P(x). Radius zero gives the singleton
    zero polynomial, since all exponents m-|alpha| are positive.
    """
    _center(space, origin)
    _center(space, x, origin)
    radius_tensor = _scalar(radius, origin, "radius")
    if bool(radius_tensor < 0):
        raise ValueError("radius must be nonnegative")
    matrix = space.translation_matrix(origin, x)
    widths = space.ball_widths(radius_tensor, smoothness=space.degree + 1)
    if not bool(torch.isfinite(matrix).all()) or not bool(torch.isfinite(widths).all()):
        raise FloatingPointError("Taylor-ball coefficients overflowed; rescale coordinates or use float64")
    if bool(radius_tensor > 0) and bool((widths == 0).any()):
        raise FloatingPointError("positive Taylor-ball widths underflowed; rescale coordinates or use float64")
    return ALP(matrix, origin.new_zeros(space.size), widths)


def base_blob(
    space: JetSpace,
    origin: Tensor,
    x: Tensor,
    value: float | Tensor,
    tolerance: float | Tensor,
) -> ALP:
    """Exact real-arithmetic ALP for Gamma(x,0), §10(2).

    The D derivative rows have target zero and tolerance one; a repeated
    value row has target f(x) and tolerance sigma(x). sigma=0 means exact
    interpolation. This is a *full C^m-norm* constraint, including the value.
    """
    _center(space, origin)
    _center(space, x, origin)
    value_tensor = _scalar(value, origin, "value")
    tolerance_tensor = _scalar(tolerance, origin, "tolerance")
    if bool(tolerance_tensor < 0):
        raise ValueError("tolerance must be nonnegative")
    matrix = space.translation_matrix(origin, x)
    zero_index = space.indices.index((0,) * space.dimension)
    rows = torch.cat((matrix, matrix[zero_index : zero_index + 1]), dim=0)
    targets = torch.cat((origin.new_zeros(space.size), value_tensor.reshape(1)))
    widths = torch.cat((origin.new_ones(space.size), tolerance_tensor.reshape(1)))
    if not bool(torch.isfinite(rows).all()):
        raise FloatingPointError("base-blob coefficients overflowed; rescale coordinates or use float64")
    return ALP(rows, targets, widths)


class BasicBlobFamily:
    """Finite prefix of the paper's §10 compressed basic-blob hierarchy.

    Args:
        points: Distinct finite fixed CPU tensor of shape (N,n), float32 or
            float64. Geometry is not differentiated.
        values: f on the sites, shape (N,), same dtype/device.
        tolerances: Nonnegative sigma on the sites, shape (N,).
        smoothness: The paper's m>=1; jets have degree at most m-1.
        max_level: Largest level explicitly requested, including level zero.
        decomposition: Optional ordered WSPD at kappa<=1/2. If omitted a
            deterministic validated tree WSPD is constructed. That geometric
            implementation does not claim the paper's O(N log N) complexity.
        origin: Common coefficient center, default points[0].

    Arithmetic in values/tolerances retains autograd graphs. WSPD topology,
    exact-zero rank tests, pivot choices, and membership tests are discrete.
    Differentiation is supported only on regions where those choices remain
    fixed. Build a fresh family with ``with_values`` inside every training
    forward; reusing a cached autograd graph across backward calls is invalid.
    No uniform stability bound is asserted for ill-conditioned jets.
    """

    def __init__(
        self,
        points: Tensor,
        values: Tensor,
        tolerances: Tensor,
        smoothness: int,
        max_level: int,
        *,
        decomposition: WSPD | None = None,
        origin: Tensor | None = None,
    ) -> None:
        if not isinstance(points, Tensor) or points.ndim != 2 or min(points.shape) < 1:
            raise ValueError("points must have shape (N,n) with N,n positive")
        if points.dtype not in (torch.float32, torch.float64) or not bool(torch.isfinite(points).all()):
            raise ValueError("points must be finite float32 or float64 tensors")
        for name, tensor in (("values", values), ("tolerances", tolerances)):
            if not isinstance(tensor, Tensor) or tensor.shape != (points.shape[0],):
                raise ValueError(f"{name} must have shape (N,)")
            if tensor.dtype != points.dtype or tensor.device != points.device:
                raise ValueError(f"{name} must have the same dtype and device as points")
            if not bool(torch.isfinite(tensor).all()):
                raise ValueError(f"{name} must be finite")
        if bool((tolerances < 0).any()):
            raise ValueError("tolerances must be nonnegative")
        if isinstance(smoothness, bool) or not isinstance(smoothness, int) or smoothness < 1:
            raise ValueError("smoothness must be a positive integer")
        if isinstance(max_level, bool) or not isinstance(max_level, int) or max_level < 0:
            raise ValueError("max_level must be a nonnegative integer")
        self.points = points
        self.values = values
        self.tolerances = tolerances
        self.smoothness = smoothness
        self.space = JetSpace(points.shape[1], smoothness - 1)
        self.origin = points[0] if origin is None else origin
        _center(self.space, self.origin, points)
        self.decomposition = build_wspd(points, kappa=0.5) if decomposition is None else decomposition
        self._validate_decomposition()
        initial = tuple(
            base_blob(self.space, self.origin, points[i], values[i], tolerances[i])
            for i in range(points.shape[0])
        )
        built_levels: list[tuple[ALP, ...]] = [initial]
        for _ in range(max_level):
            built_levels.append(self._refine(built_levels[-1]))
        self.levels = tuple(built_levels)
        self.max_level = max_level

    def _validate_decomposition(self) -> None:
        decomposition = self.decomposition
        if not isinstance(decomposition, WSPD):
            raise TypeError("decomposition must be a WSPD")
        if decomposition.kappa > 0.5:
            raise ValueError("the paper's basic blobs require kappa <= 1/2")
        decomposition.validate(self.points)

    def _universe(self) -> ALP:
        return ALP(
            self.origin.new_empty((0, self.space.size)),
            self.origin.new_empty((0,)),
            self.origin.new_empty((0,)),
        )

    def _intersect(self, blobs: Sequence[ALP]) -> ALP:
        # ALP6 concatenates constraints; §10 calls ALP1 to restore length<=D.
        return echelon(intersection(blobs)).alp if blobs else self._universe()

    def _ball(self, point_index: int, radius: float | Tensor) -> ALP:
        return taylor_ball_blob(self.space, self.origin, self.points[point_index], radius)

    def _refine(self, previous: tuple[ALP, ...]) -> tuple[ALP, ...]:
        nodes, pairs = self.decomposition.nodes, self.decomposition.pairs
        # §10 Step 1': one ALP for each cluster A in T.
        cluster_blobs = tuple(
            self._intersect(
                [minkowski_sum(previous[i], self._ball(i, node.diam_inf)) for i in node.indices]
            )
            for node in nodes
        )
        # §10 Steps 2'--3': both sides are intersections before the asymmetric
        # bridge. In particular the ball is added only to the second side.
        pair_blobs: list[ALP] = []
        for pair in pairs:
            left = self._intersect(
                [
                    minkowski_sum(cluster_blobs[j], self._ball(nodes[j].representative, pair.left_diam_inf))
                    for j in pair.left
                ]
            )
            right = self._intersect(
                [
                    minkowski_sum(cluster_blobs[j], self._ball(nodes[j].representative, pair.right_diam_inf))
                    for j in pair.right
                ]
            )
            displacement = self.points[pair.left_representative] - self.points[pair.right_representative]
            scale = displacement.abs().amax()
            if not bool(torch.isfinite(scale)):
                raise FloatingPointError("pair displacement overflowed; rescale coordinates")
            denominator = torch.where(scale > 0, scale, torch.ones_like(scale))
            distance = scale * torch.linalg.vector_norm(displacement / denominator)
            pair_blobs.append(
                self._intersect([left, minkowski_sum(right, self._ball(pair.left_representative, distance))])
            )
        # §10 Step 4': only pairs with A in Lambda_1 enter Gamma'(A).
        by_node: list[list[ALP]] = [[] for _ in nodes]
        for pair, pair_blob in zip(pairs, pair_blobs, strict=True):
            for node_index in pair.left:
                by_node[node_index].append(pair_blob)
        prime = tuple(self._intersect(items) for items in by_node)
        # §10 Step 5': retain Gamma(x,ell) and every ancestor-cluster constraint.
        by_point: list[list[ALP]] = [[blob] for blob in previous]
        for node, blob in zip(nodes, prime, strict=True):
            for point_index in node.indices:
                by_point[point_index].append(blob)
        return tuple(self._intersect(items) for items in by_point)

    def _site(self, point_index: int) -> None:
        if isinstance(point_index, bool) or not isinstance(point_index, int):
            raise TypeError("point_index must be an integer")
        if not 0 <= point_index < self.points.shape[0]:
            raise IndexError("point_index is outside the data")

    def at(self, point_index: int, level: int) -> ALP:
        """Return the C-equivalent basic ALP at a computed site and level."""
        self._site(point_index)
        if isinstance(level, bool) or not isinstance(level, int) or level < 0:
            raise ValueError("level must be a nonnegative integer")
        if level > self.max_level:
            raise ValueError(
                f"level {level} is required but only levels 0..{self.max_level} were built; "
                "rebuild with the required max_level"
            )
        return self.levels[level][point_index]

    def original_vector(self, point_index: int, level: int, *, output_center: Tensor | None = None) -> Tensor:
        """ALP3's C-original polynomial; coordinates default to family.origin."""
        result = original_vector(self.at(point_index, level))
        if output_center is not None:
            _center(self.space, output_center, self.origin)
            result = self.space.translate(result, self.origin, output_center)
        return result

    def neighbor_constraints(
        self,
        p0: Tensor,
        subset: Iterable[MultiIndex],
        point_index: int,
        level: int,
        *,
        p0_center: Tensor | None = None,
    ) -> ALP:
        """Exact augmentation A# in §15(3)--(7), before ALP3 compression."""
        blob = self.at(point_index, level)
        if not isinstance(p0, Tensor) or p0.shape != (self.space.size,):
            raise ValueError(f"p0 must have shape ({self.space.size},)")
        if p0.dtype != self.origin.dtype or p0.device != self.origin.device:
            raise ValueError("p0 must have the same dtype and device as the family")
        if not bool(torch.isfinite(p0).all()):
            raise ValueError("p0 must be finite")
        if p0_center is not None:
            _center(self.space, p0_center, self.origin)
            p0 = self.space.translate(p0, p0_center, self.origin)
        selected = _subset(self.space, subset)
        matrix = self.space.translation_matrix(self.origin, self.points[point_index])
        indices = [self.space.indices.index(alpha) for alpha in selected]
        rows = matrix[indices]
        return ALP(
            torch.cat((blob.matrix, rows), dim=0),
            torch.cat((blob.targets, rows @ p0)),
            torch.cat((blob.tolerances, self.origin.new_zeros(len(selected)))),
            blob.threshold,
        )

    def neighbor_at_level(
        self,
        p0: Tensor,
        subset: Iterable[MultiIndex],
        point_index: int,
        level: int,
        *,
        p0_center: Tensor | None = None,
    ) -> Tensor:
        """ALP3 on the exact auxiliary constraints, returned at family.origin.

        This is §15's Find-Neighbor when level=ell(A)-1. At other levels it
        is the same defined ALP operation, without claiming that it is the
        paper's level selection. Impossible exact constraints raise an error.
        """
        auxiliary = self.neighbor_constraints(p0, subset, point_index, level, p0_center=p0_center)
        reduced = echelon(auxiliary)
        if not bool(torch.isfinite(reduced.alp.threshold)):
            raise ValueError("Find-Neighbor has inconsistent exact constraints; no finite-M neighbor exists")
        return reduced.original_vector()

    def find_neighbor(
        self,
        p0: Tensor,
        subset: Iterable[MultiIndex],
        point_index: int,
        *,
        p0_center: Tensor | None = None,
    ) -> Tensor:
        """Literal §15 Find-Neighbor, using the mandatory level ell(A)-1."""
        selected = _subset(self.space, subset)
        return self.neighbor_at_level(
            p0, selected, point_index, subset_level(self.space, selected) - 1, p0_center=p0_center
        )

    def homogeneous(self) -> BasicBlobFamily:
        """Rebuild A^0(x,ell) with f=0, as required by §10(10)--(11)."""
        return BasicBlobFamily(
            self.points,
            torch.zeros_like(self.values),
            self.tolerances,
            self.smoothness,
            self.max_level,
            decomposition=self.decomposition,
            origin=self.origin,
        )

    def with_values(self, values: Tensor) -> BasicBlobFamily:
        """Rebuild the tensor computation on fixed geometry for new values.

        Use inside each optimization forward when values are trainable. This
        does not register parameters or detach the new tensor. The paper's
        fixed-geometry C-original selections are linear in the input values;
        this straightforward implementation recomputes their tensor graph.
        """
        return BasicBlobFamily(
            self.points,
            values,
            self.tolerances,
            self.smoothness,
            self.max_level,
            decomposition=self.decomposition,
            origin=self.origin,
        )

    def state_dict(self, *, keep_vars: bool = False) -> dict[str, Any]:
        """Data-only checkpoint; all numerical levels are rebuilt on load.

        The particular decomposition is serialized because replacing a valid
        WSPD by another one can change these C-equivalent basic blobs.
        ``torch.load(..., weights_only=True)`` supports this dictionary.
        """
        def saved(tensor: Tensor) -> Tensor:
            return tensor.clone() if keep_vars else tensor.detach().clone()

        return {
            "format_version": 1,
            "points": saved(self.points),
            "values": saved(self.values),
            "tolerances": saved(self.tolerances),
            "origin": saved(self.origin),
            "smoothness": self.smoothness,
            "max_level": self.max_level,
            "decomposition": asdict(self.decomposition),
        }

    @classmethod
    def from_state_dict(cls, state: dict[str, Any]) -> BasicBlobFamily:
        """Reconstruct a data-only checkpoint, validating the saved hierarchy."""
        if not isinstance(state, dict) or state.get("format_version") != 1:
            raise ValueError("unsupported BasicBlobFamily checkpoint")
        decomposition_state = state["decomposition"]
        decomposition = WSPD(
            nodes=tuple(Cluster(**node) for node in decomposition_state["nodes"]),
            pairs=tuple(ClusterPair(**pair) for pair in decomposition_state["pairs"]),
            kappa=decomposition_state["kappa"],
            root=decomposition_state["root"],
        )
        return cls(
            state["points"],
            state["values"],
            state["tolerances"],
            state["smoothness"],
            state["max_level"],
            decomposition=decomposition,
            origin=state["origin"],
        )

    def lengthscale_constraints(
        self,
        point_index: int,
        subset: Iterable[MultiIndex],
        delta: float | Tensor,
        A1: float | Tensor,
    ) -> dict[MultiIndex, ALP]:
        """Fixed-delta §18 certificate ALPs, with displayed C or c set to 1.

        Each returned ALP constrains one P_alpha. At M=1 it imposes the
        normalization equations, the ordered derivative bounds, and the
        homogeneous A^0 bounds in §18(OK1')/(OK2'). No automatic lengthscale
        is computed, and no unspecified theorem constant is chosen here.
        ``A1`` is supplied by the caller. The family must have f identically 0.
        """
        self._site(point_index)
        if bool((self.values != 0).any()):
            raise ValueError("lengthscale constraints require a homogeneous family; call .homogeneous()")
        selected = _subset(self.space, subset)
        delta_tensor = _scalar(delta, self.origin, "delta")
        A1_tensor = _scalar(A1, self.origin, "A1")
        if bool(delta_tensor <= 0) or bool(A1_tensor <= 0):
            raise ValueError("delta and A1 must be positive")
        if not selected:
            return {}  # The empty family of basis conditions is vacuous.
        blob = self.at(point_index, subset_level(self.space, selected))
        derivative_matrix = self.space.translation_matrix(self.origin, self.points[point_index])
        index_by_alpha = {alpha: i for i, alpha in enumerate(self.space.indices)}
        selected_indices = [index_by_alpha[alpha] for alpha in selected]
        normalization = derivative_matrix[selected_indices]
        output: dict[MultiIndex, ALP] = {}
        for selected_i, alpha in enumerate(selected):
            alpha_index, alpha_order = index_by_alpha[alpha], sum(alpha)
            ordered_rows = derivative_matrix[alpha_index:]
            exponents = self.origin.new_tensor(
                [alpha_order - sum(beta) for beta in self.space.indices[alpha_index:]]
            )
            derivative_widths = A1_tensor * delta_tensor.pow(exponents)
            blob_widths = A1_tensor * blob.tolerances * delta_tensor.pow(alpha_order - self.smoothness)
            normalized_targets = self.origin.new_zeros(len(selected))
            normalized_targets[selected_i] = 1
            matrix = torch.cat((normalization, ordered_rows, blob.matrix))
            targets = torch.cat(
                (normalized_targets, self.origin.new_zeros(len(ordered_rows) + len(blob.targets)))
            )
            widths = torch.cat((self.origin.new_zeros(len(selected)), derivative_widths, blob_widths))
            if not bool(torch.isfinite(widths).all()):
                raise FloatingPointError("lengthscale bounds overflowed; use representable delta and A1")
            if bool((derivative_widths == 0).any()) or bool(
                ((blob.tolerances > 0) & (blob_widths == 0)).any()
            ):
                raise FloatingPointError("positive lengthscale bounds underflowed; rescale delta and A1")
            output[alpha] = ALP(matrix, targets, widths)
        return output


==> Code/Experiments/fk_torch_project/fk_torch/constants.py <==
"""Exact *integer logarithms* of the scale recurrences in paper Section 17.

This module does not determine theorem-valid A_0 or p_sharp. They must be
supplied. In particular, the small numbers in tests are arithmetic examples,
not a quantitative realization of all the proof's unnamed constants.
"""

from __future__ import annotations

from dataclasses import dataclass

import torch
from torch import Tensor


@dataclass(frozen=True)
class ProofScales:
    """Section 17 scales in label order (full set first, empty set last).

    ``jet_dimension`` is dim(P)=binomial(n+m-1,n), not ambient dimension n.
    ``a0_exponent`` means A_0=2**a0_exponent. The paper chooses p_sharp
    itself as a positive integer power of two. No default is supplied.
    ``max_labels`` is a resource refusal threshold, never a truncation.

    Logarithms are Python integers, so even exponents too large for IEEE
    floating point are retained exactly. Time/storage grow as 2**dim(P).
    """

    jet_dimension: int
    smoothness: int
    a0_exponent: int
    p_sharp: int
    max_labels: int = 4096

    def __post_init__(self) -> None:
        for name in ("jet_dimension", "smoothness", "a0_exponent", "p_sharp", "max_labels"):
            value = getattr(self, name)
            if type(value) is not int or value < 1:
                raise ValueError(f"{name} must be a positive Python integer")
        if self.p_sharp < 2 or self.p_sharp & (self.p_sharp - 1):
            raise ValueError("p_sharp must be a power of two greater than one")
        if self.jet_dimension >= self.max_labels.bit_length():
            raise ValueError("2**jet_dimension exceeds max_labels; no labels were truncated")

    @property
    def label_count(self) -> int:
        return 1 << self.jet_dimension

    @property
    def a1_exponents(self) -> tuple[int, ...]:
        # a1(empty)=p*a0; a1(A)=p*(2*a0+a1(successor(A))).
        values = [self.p_sharp * self.a0_exponent]
        for _ in range(self.label_count - 1):
            values.append(self.p_sharp * (2 * self.a0_exponent + values[-1]))
        return tuple(reversed(values))

    @property
    def a2_exponent(self) -> int:
        return self.p_sharp * (self.a0_exponent + self.a1_exponents[0])

    @property
    def a3_exponents(self) -> tuple[int, ...]:
        first = 2 * self.a0_exponent + self.a1_exponents[0]
        increment = self.a0_exponent + self.smoothness * self.a2_exponent
        return tuple(first + rank * increment for rank in range(self.label_count))


def power_of_two(exponent: int, *, like: Tensor) -> Tensor:
    """Materialize 2**exponent, or reject non-finite/zero IEEE results.

    Normal and subnormal representable powers are allowed. This says nothing
    about resolving a cube of that width near a nonzero coordinate, nor about
    overflow in its inverse powers/derivatives. No clamping is performed.
    """
    if type(exponent) is not int:
        raise TypeError("exponent must be a Python integer")
    if not isinstance(like, Tensor) or like.dtype not in (torch.float32, torch.float64):
        raise TypeError("like must be a float32 or float64 torch.Tensor")
    minimum, maximum = (-149, 127) if like.dtype == torch.float32 else (-1074, 1023)
    if not minimum <= exponent <= maximum:
        raise OverflowError(
            f"2**{exponent} cannot be represented as a positive finite {like.dtype}; "
            "use integer log scales or an appropriate arbitrary-precision backend"
        )
    result = torch.ldexp(
        torch.ones((), dtype=like.dtype, device=like.device),
        torch.tensor(exponent, dtype=torch.int32, device=like.device),
    )
    if not bool(torch.isfinite(result) & (result > 0)):
        raise FloatingPointError(
            "the backend underflowed or overflowed a representable power; "
            "check subnormal flushing and device arithmetic"
        )
    return result


==> Code/Experiments/fk_torch_project/fk_torch/extension.py <==
"""Literal prepared-input query construction from FK II, Sections 29 and 34.

This module does not compute the Section 18 lengthscales or certify the
Section 17 constants.  ``PreparedExtension`` evaluates the stated recurrence
for supplied geometry and blobs.  Its name deliberately distinguishes it
from a complete implementation of the paper's data-to-extension theorem.
"""

from __future__ import annotations

from collections.abc import Mapping
from typing import Any

import torch
from torch import Tensor

from .blobs import BasicBlobFamily, required_max_level
from .geometry import C_G, DenseCZGeometry, DyadicCube, partition_jets
from .jets import JetSpace


class PreparedExtension:
    """Section 29 recursion and Section 34(9) outer assembly.

    Parameters
    ----------
    blobs:
        Basic blobs through ``ell_star = 4*2**D-2``, where
        ``D = binomial(dimension+smoothness-1,dimension)``.  Internal polynomial
        coefficients are **raw derivatives** at ``blobs.origin``.
    geometry:
        Fixed CPU CZ geometry.  Column ``r`` corresponds to subset rank ``r``
        in Section 14: the full set has rank zero and the empty set has rank
        ``2**D-1``.  ``eligible_labels[r]`` must equal ``range(r+1)`` and the
        empty-set lengthscales must all be infinity.
    root_index:
        The chosen site ``x_0`` in the proof of Theorem 4.
    root_polynomial:
        Optional ``P_0`` for Theorem 3, in the raw derivative convention above.
        If omitted, Section 34(39) selects an original vector at ``ell_star``.
        Membership in ``Gamma(x_0,ell_star,M)`` for some particular M is not
        certified by this argument-free interface.

    Notes
    -----
    Values and queries must be CPU float32/float64 tensors with the same dtype.
    Query batching has arbitrary leading dimensions.  Discrete cube selection
    explicitly reads a detached query; all arithmetic in the selected smooth
    expression retains the query and observation graphs.  This is appropriate
    for the paper's piecewise construction, not differentiation of the topology.

    Preprocessing is fixed.  Call ``with_values(new_values)`` each optimization
    step to rebuild observation-dependent blobs and original vectors.  In-place
    updates to a cached observation tensor do not update a prepared extension.
    Near-optimality, the paper's complexity bounds and its S-bit guarantee are
    not certified for user-supplied lengthscales and floating-point arithmetic.
    """

    def __init__(
        self,
        blobs: BasicBlobFamily,
        geometry: DenseCZGeometry,
        *,
        root_index: int = 0,
        root_polynomial: Tensor | None = None,
    ) -> None:
        if not isinstance(blobs, BasicBlobFamily):
            raise TypeError("blobs must be a BasicBlobFamily")
        if not isinstance(geometry, DenseCZGeometry):
            raise TypeError("geometry must be a DenseCZGeometry")
        if blobs.points.device.type != "cpu":
            raise ValueError("PreparedExtension requires fixed CPU geometric coordinates")
        if not torch.equal(blobs.points, geometry.points):
            raise ValueError("blob sites and geometric sites must agree in order and values")
        if blobs.points.dtype != geometry.points.dtype:
            raise TypeError("blob and geometric sites must have the same dtype")
        if isinstance(root_index, bool) or not isinstance(root_index, int):
            raise TypeError("root_index must be an integer")
        if not 0 <= root_index < blobs.points.shape[0]:
            raise ValueError("root_index is out of range")

        self.blobs = blobs
        self.geometry = geometry
        self.dimension = blobs.points.shape[1]
        self.smoothness = blobs.space.degree + 1
        self.space = blobs.space
        self.query_space = JetSpace(self.dimension, self.smoothness)
        self.label_count = 1 << self.space.size
        self.last_label = self.label_count - 1
        self.ell_star = required_max_level(self.space)
        if len(blobs.levels) <= self.ell_star:
            raise ValueError(f"the Section 34 assembly requires blob levels through {self.ell_star}")
        if geometry.lengthscales.shape[1] != self.label_count:
            raise ValueError("geometry must contain one column for every ordered multi-index subset")
        for rank, row in enumerate(geometry.eligible_labels):
            if row != tuple(range(rank + 1)):
                raise ValueError("eligible_labels must follow the Section 14 subset order")
        if not bool(torch.isinf(geometry.lengthscales[:, self.last_label]).all()):
            raise ValueError("the empty-set lengthscales must equal positive infinity")
        if geometry.lengthscales.dtype != blobs.points.dtype:
            raise TypeError("lengthscales and sites must have the same dtype")

        self.root_index = root_index
        self._custom_root = root_polynomial is not None
        if root_polynomial is None:
            root_polynomial = blobs.original_vector(root_index, self.ell_star)
        self._validate_polynomial(root_polynomial)
        self.root_polynomial = root_polynomial
        self._originals = tuple(
            blobs.original_vector(index, self.ell_star - 1)
            for index in range(blobs.points.shape[0])
        )

    @property
    def dtype(self) -> torch.dtype:
        return self.blobs.points.dtype

    @property
    def device(self) -> torch.device:
        return self.blobs.points.device

    def _validate_polynomial(self, coefficients: Tensor) -> None:
        if not isinstance(coefficients, Tensor) or coefficients.shape != (self.space.size,):
            raise ValueError(f"polynomial must have shape ({self.space.size},)")
        if coefficients.dtype != self.dtype or coefficients.device != self.device:
            raise TypeError("polynomial dtype/device must match the prepared observations")
        if not bool(torch.isfinite(coefficients).all()):
            raise ValueError("polynomial coefficients must be finite")

    def _validate_query(self, query: Tensor) -> None:
        if not isinstance(query, Tensor) or query.ndim < 1 or query.shape[-1] != self.dimension:
            raise ValueError(f"query must have trailing dimension {self.dimension}")
        if query.dtype != self.dtype or query.device != self.device:
            raise TypeError("query dtype/device must match the prepared extension; no implicit copy")
        if not bool(torch.isfinite(query).all()):
            raise ValueError("query coordinates must be finite")

    def _subset(self, rank: int) -> tuple[tuple[int, ...], ...]:
        count = self.space.size
        return tuple(alpha for i, alpha in enumerate(self.space.indices)
                     if not (rank & (1 << (count - 1 - i))))

    def _polynomial_jet(self, polynomial: Tensor, point: Tensor) -> Tensor:
        shifted = self.space.translate(polynomial, self.blobs.origin, point)
        return self.space.change_degree(shifted, self.smoothness)

    def _local_jet(
        self,
        point: Tensor,
        rank: int,
        cube: DyadicCube,
        representative: int,
        polynomial: Tensor,
    ) -> Tensor:
        """The lines correspond literally to Section 29's 18-line procedure."""
        # Line 1.  The full multi-index set is the minimum label.
        if rank == 0:
            return self._polynomial_jet(polynomial, point)

        # Lines 2--3.  A valid supplied cube belongs to its current label.
        smaller = next((r for r in range(rank) if self.geometry.is_cz(cube, r)), None)
        if smaller is not None:
            return self._local_jet(point, smaller, cube, representative, polynomial)

        # Lines 5--6.  Cube choice uses fixed topology; point is still used in
        # differentiable arithmetic by partition_jets and polynomial shifts.
        cubes = self.geometry.cloud(point.detach(), rank - 1)
        if not cubes:
            raise ArithmeticError("the supplied CZ geometry did not cover a query")
        weights = partition_jets(cubes, point, self.smoothness)
        summands: list[Tensor] = []
        subset = self._subset(rank)
        site = self.blobs.points[representative]
        for position, child in enumerate(cubes):
            # Line 8.
            if self.geometry.is_empty(child, dilation=25):
                local = self._polynomial_jet(polynomial, point)
            else:
                # Lines 9--12.
                if child.contains(site, dilation=5):
                    child_index = representative
                    child_polynomial = polynomial
                else:
                    child_index = self.geometry.representative(child)
                    child_polynomial = self.blobs.find_neighbor(polynomial, subset, child_index)
                # Line 13.
                local = self._local_jet(point, rank - 1, child, child_index, child_polynomial)
            # Line 16: full m-jet Leibniz multiplication, not pointwise weights.
            summands.append(self.query_space.product(weights[position], local))
        return torch.stack(summands).sum(dim=0)

    def local_jet(
        self,
        query: Tensor,
        *,
        label: int,
        cube: DyadicCube,
        representative: int,
        polynomial: Tensor,
    ) -> Tensor:
        """Expose Section 29 for one query, with its geometric preconditions.

        The supplied polynomial uses the same origin as ``blobs``.  Feasibility
        in the appropriate Gamma blob is a mathematical input assumption.
        """
        self._validate_query(query)
        if query.ndim != 1:
            raise ValueError("local_jet accepts a single query of shape (dimension,)")
        self._validate_polynomial(polynomial)
        if isinstance(label, bool) or not isinstance(label, int) or not 0 <= label < self.label_count:
            raise ValueError("label is outside the ordered subset list")
        if not self.geometry.is_cz(cube, label):
            raise ValueError("cube does not belong to the specified CZ decomposition")
        if not cube.contains(query.detach(), dilation=1 + C_G):
            raise ValueError("query must belong to (1+c_G) times cube")
        if (isinstance(representative, bool) or not isinstance(representative, int)
                or not 0 <= representative < self.blobs.points.shape[0]):
            raise ValueError("representative index is out of range")
        site = self.blobs.points[representative]
        if not cube.contains(site, dilation=25):
            raise ValueError("representative must lie in 25 times cube")
        if self.geometry.point_indices(cube, dilation=5) and not cube.contains(site, dilation=5):
            raise ValueError("representative must lie in 5 times cube when that set contains sites")
        return self._local_jet(query, label, cube, representative, polynomial)

    def _assembled_jet(self, point: Tensor) -> Tensor:
        # Section 34(9).  Compute the FULL partition before excluding cubes
        # outside Omega_0.  Renormalizing just the active cubes is incorrect.
        cubes = self.geometry.cloud(point.detach(), self.last_label)
        active = [bool(self.geometry.point_indices(cube, dilation=5)) for cube in cubes]
        if not any(active):
            # Keep query, observations, and a supplied root connected with zero
            # gradients.  Zero BEFORE summing: finite coordinates can otherwise
            # overflow in point.sum(), producing inf*0 rather than exact zero.
            zero = ((point * 0).sum() + (self.blobs.values * 0).sum()
                    + (self.root_polynomial * 0).sum())
            return zero.expand(self.query_space.size)
        weights = partition_jets(cubes, point, self.smoothness)
        summands: list[Tensor] = []
        for position, cube in enumerate(cubes):
            if not active[position]:
                continue
            if cube.contains(self.blobs.points[self.root_index], dilation=5):
                index, polynomial = self.root_index, self.root_polynomial
            else:
                index = self.geometry.representative(cube)
                polynomial = self._originals[index]
            local = self._local_jet(point, self.last_label, cube, index, polynomial)
            summands.append(self.query_space.product(weights[position], local))
        return torch.stack(summands).sum(dim=0)

    def jet(self, query: Tensor) -> Tensor:
        """Return raw derivatives through order m, shape ``(..., binom(n+m,n))``."""
        self._validate_query(query)
        shape = query.shape[:-1]
        flat = query.reshape(-1, self.dimension)
        if flat.shape[0] == 0:
            return query.new_empty((*shape, self.query_space.size))
        result = torch.stack([self._assembled_jet(point) for point in flat])
        if not bool(torch.isfinite(result).all()):
            raise FloatingPointError("the prepared recurrence produced nonfinite derivatives")
        return result.reshape(*shape, self.query_space.size)

    def forward(self, query: Tensor) -> Tensor:
        """Return F(query), preserving arbitrary query batch dimensions."""
        return self.jet(query)[..., 0]

    __call__ = forward

    def with_values(self, values: Tensor) -> PreparedExtension:
        """Rebuild observation-dependent preprocessing for a fresh autograd graph.

        The sites, tolerances and geometry remain fixed.  For a custom supplied
        root polynomial, that polynomial remains fixed as well; construct a new
        PreparedExtension explicitly when training a custom root polynomial.
        """
        rebuilt = self.blobs.with_values(values)
        return type(self)(rebuilt, self.geometry, root_index=self.root_index,
                          root_polynomial=self.root_polynomial if self._custom_root else None)

    def state_dict(self) -> dict[str, Any]:
        """Portable fixed-state checkpoint, safe for ``torch.load(weights_only=True)``.

        Checkpoints intentionally discard autograd history.  Rebuilding after
        loading reproduces the configured floating-point operations; it is not
        a theorem or bit-accuracy certificate.
        """
        return {
            "format": "fk_torch.PreparedExtension",
            "version": 1,
            "blobs": self.blobs.state_dict(),
            "geometry": self.geometry.to_dict(),
            "root_index": self.root_index,
            "root_polynomial": self.root_polynomial.detach().clone() if self._custom_root else None,
        }

    @classmethod
    def from_state_dict(cls, state: Mapping[str, Any]) -> PreparedExtension:
        """Rebuild a checkpoint returned by ``state_dict`` on the recorded CPU dtype."""
        if not isinstance(state, Mapping) or state.get("format") != "fk_torch.PreparedExtension":
            raise ValueError("not a PreparedExtension checkpoint")
        if state.get("version") != 1:
            raise ValueError("unsupported PreparedExtension checkpoint version")
        required = {"blobs", "geometry", "root_index", "root_polynomial"}
        if not required.issubset(state):
            raise ValueError(f"checkpoint is missing fields: {sorted(required.difference(state))}")
        family = BasicBlobFamily.from_state_dict(state["blobs"])
        geometry = DenseCZGeometry.from_dict(state["geometry"])
        return cls(family, geometry, root_index=state["root_index"],
                   root_polynomial=state["root_polynomial"])


==> Code/Experiments/fk_torch_project/fk_torch/geometry.py <==
"""Geometry for Fefferman--Klartag II, Sections 9 and 19--28.

Integer dyadic topology and dense scans are deliberately separate from the
differentiable tensor operations.  ``DenseCZGeometry`` is a reference backend,
not the paper's BBD implementation: its query cost depends on point count and
dyadic depth.  The spline is exactly the choice in Section 54, equation (3).
"""

from __future__ import annotations

from dataclasses import dataclass
from fractions import Fraction
from itertools import product
import math
from typing import Sequence

import torch
from torch import Tensor

from .jets import JetSpace


C_G = Fraction(1, 32)


def _static_points(points: Tensor, *, allow_empty: bool = False) -> None:
    if not isinstance(points, Tensor) or points.ndim != 2 or points.shape[1] < 1:
        raise ValueError("points must be a tensor with shape (N, dimension)")
    if points.dtype not in (torch.float32, torch.float64):
        raise TypeError("geometry supports float32 and float64 coordinates")
    if points.device.type != "cpu":
        raise ValueError("discrete geometry requires CPU coordinates; copy explicitly")
    if points.requires_grad:
        raise ValueError("discrete geometry is fixed; detach coordinates explicitly")
    if not allow_empty and points.shape[0] == 0:
        raise ValueError("at least one point is required")
    if not bool(torch.isfinite(points).all()):
        raise ValueError("coordinates must be finite")


def _point_tuple(point: Tensor | Sequence[float], dimension: int) -> tuple[float, ...]:
    if isinstance(point, Tensor):
        if point.device.type != "cpu" or point.requires_grad:
            raise ValueError("topology queries require fixed CPU coordinates; copy/detach explicitly")
        if point.ndim != 1 or point.shape[0] != dimension:
            raise ValueError(f"point must have shape ({dimension},)")
        values = tuple(float(v) for v in point.tolist())
    else:
        values = tuple(float(v) for v in point)
    if len(values) != dimension or not all(math.isfinite(v) for v in values):
        raise ValueError(f"point must contain {dimension} finite coordinates")
    return values


def _dyadic_fraction(exponent: int) -> Fraction:
    return Fraction(2**exponent) if exponent >= 0 else Fraction(1, 2**(-exponent))


@dataclass(frozen=True)
class DyadicCube:
    """The half-open product ``2**exponent * [index, index+1)``.

    The representation, ancestry, and point-membership comparisons use exact
    integers/rationals, including for negative coordinates and deep cubes.
    Floating-point coordinates are interpreted as their exact binary values.
    """

    exponent: int
    index: tuple[int, ...]

    def __post_init__(self) -> None:
        if not isinstance(self.exponent, int) or isinstance(self.exponent, bool):
            raise TypeError("exponent must be an integer")
        if not isinstance(self.index, tuple) or not self.index:
            raise ValueError("index must be a nonempty tuple")
        if any(not isinstance(i, int) or isinstance(i, bool) for i in self.index):
            raise TypeError("cube indices must be integers")

    @property
    def dimension(self) -> int:
        return len(self.index)

    @property
    def sidelength(self) -> float:
        try:
            value = math.ldexp(1.0, self.exponent)
        except OverflowError as exc:
            raise OverflowError("cube sidelength is outside float64 range") from exc
        if value == 0:
            raise OverflowError("cube sidelength underflows float64")
        return value

    @property
    def parent(self) -> DyadicCube:
        return DyadicCube(self.exponent + 1, tuple(i // 2 for i in self.index))

    def children(self) -> tuple[DyadicCube, ...]:
        """Enumerate the specified 2**dimension children (exponential in dimension)."""
        return tuple(
            DyadicCube(self.exponent - 1, tuple(2 * i + b for i, b in zip(self.index, bits)))
            for bits in product((0, 1), repeat=self.dimension)
        )

    @classmethod
    def containing(cls, point: Tensor | Sequence[float], exponent: int) -> DyadicCube:
        if isinstance(point, Tensor):
            if point.ndim != 1:
                raise ValueError("point must be a one-dimensional coordinate vector")
            dimension = point.numel()
        else:
            dimension = len(point)
        values = _point_tuple(point, dimension)
        unit = _dyadic_fraction(exponent)
        return cls(exponent, tuple(math.floor(Fraction(v) / unit) for v in values))

    def contains(self, point: Tensor | Sequence[float], dilation: float | Fraction = 1) -> bool:
        """Exact half-open membership in a concentric dilation of this cube."""
        values = _point_tuple(point, self.dimension)
        factor = Fraction(dilation)
        if factor < 1:
            raise ValueError("dilation must be finite and at least one")
        unit = _dyadic_fraction(self.exponent)
        for i, value in zip(self.index, values):
            center = (Fraction(i) + Fraction(1, 2)) * unit
            radius = factor * unit / 2
            if not center - radius <= Fraction(value) < center + radius:
                return False
        return True

    def is_subcube_of(self, other: DyadicCube) -> bool:
        if self.dimension != other.dimension or self.exponent > other.exponent:
            return False
        shift = other.exponent - self.exponent
        return all(i // (2**shift) == j for i, j in zip(self.index, other.index))

    def to_dict(self) -> dict[str, object]:
        return {"exponent": self.exponent, "index": list(self.index)}

    @classmethod
    def from_dict(cls, state: dict[str, object]) -> DyadicCube:
        return cls(state["exponent"], tuple(state["index"]))  # type: ignore[arg-type]


@dataclass(frozen=True)
class Cluster:
    indices: tuple[int, ...]
    representative: int
    diam_inf: float
    children: tuple[int, ...]
    lower: tuple[float, ...]
    upper: tuple[float, ...]


@dataclass(frozen=True)
class ClusterPair:
    left: tuple[int, ...]
    right: tuple[int, ...]
    left_representative: int
    right_representative: int
    left_diam_inf: float
    right_diam_inf: float


@dataclass(frozen=True)
class WSPD:
    nodes: tuple[Cluster, ...]
    pairs: tuple[ClusterPair, ...]
    kappa: float
    root: int

    def validate(self, points: Tensor) -> None:
        """Exhaustively check Section 9(1)--(2), using rational squared distances.

        This independent check interprets binary inputs exactly and uses at
        least quadratic storage/work.  For this module's balanced tree with
        singleton node factors, cached diameter work is O(N**2).  Arbitrary
        supplied unions can cost more; this is an audit, not a fast query.
        """
        _static_points(points)
        if not 0 < self.kappa < 1 or not math.isfinite(self.kappa):
            raise ValueError("invalid WSPD separation parameter")
        coordinates = tuple(tuple(Fraction(v) for v in row) for row in points.tolist())
        count = len(coordinates)
        if len(set(coordinates)) != count:
            raise ValueError("WSPD points must be distinct")
        if not self.nodes or not 0 <= self.root < len(self.nodes):
            raise ValueError("WSPD root is invalid")
        if set(self.nodes[self.root].indices) != set(range(count)):
            raise ValueError("WSPD root does not contain all points")
        for node in self.nodes:
            if (not node.indices or len(set(node.indices)) != len(node.indices)
                    or any(i < 0 or i >= count for i in node.indices)
                    or node.representative not in node.indices):
                raise ValueError("invalid WSPD node membership or representative")
            if node.children:
                if any(c < 0 or c >= len(self.nodes) for c in node.children):
                    raise ValueError("invalid WSPD child index")
                if any(len(self.nodes[c].indices) >= len(node.indices) for c in node.children):
                    raise ValueError("WSPD children must be proper subclusters")
                children = [i for c in node.children for i in self.nodes[c].indices]
                if len(set(children)) != len(children) or set(children) != set(node.indices):
                    raise ValueError("WSPD child sets must partition their parent")
            expected_lower = tuple(float(min(coordinates[i][j] for i in node.indices))
                                   for j in range(points.shape[1]))
            expected_upper = tuple(float(max(coordinates[i][j] for i in node.indices))
                                   for j in range(points.shape[1]))
            if node.lower != expected_lower or node.upper != expected_upper:
                raise ValueError("WSPD bounding box metadata is incorrect")
        visited: set[int] = set()
        pending = [self.root]
        while pending:
            node_id = pending.pop()
            if node_id in visited:
                raise ValueError("WSPD nodes must form a tree without repeated children")
            visited.add(node_id)
            pending.extend(self.nodes[node_id].children)
        if len(visited) != len(self.nodes):
            raise ValueError("WSPD contains nodes disconnected from its root")

        def diameter_inf(indices: set[int]) -> float:
            span = max(max(coordinates[i][j] for i in indices)
                       - min(coordinates[i][j] for i in indices)
                       for j in range(points.shape[1]))
            return math.sqrt(points.shape[1]) * float(span)

        for node in self.nodes:
            if not math.isclose(node.diam_inf, diameter_inf(set(node.indices)),
                                rel_tol=8 * math.ulp(1.0), abs_tol=0.0):
                raise ValueError("WSPD node diameter metadata is incorrect")

        def squared(i: int, j: int) -> Fraction:
            return sum(((x - y)**2 for x, y in zip(coordinates[i], coordinates[j])), Fraction())

        seen: set[tuple[int, int]] = set()
        diameter_cache: dict[frozenset[int], Fraction] = {}
        kappa_squared = Fraction(self.kappa)**2
        for pair in self.pairs:
            if (not pair.left or not pair.right
                    or any(i < 0 or i >= len(self.nodes) for i in (*pair.left, *pair.right))):
                raise ValueError("invalid WSPD pair node identifiers")
            left = set(i for c in pair.left for i in self.nodes[c].indices)
            right = set(i for c in pair.right for i in self.nodes[c].indices)
            if left & right:
                raise ValueError("WSPD pair factors overlap")
            if pair.left_representative not in left or pair.right_representative not in right:
                raise ValueError("WSPD pair representative is outside its factor")
            for actual, indices in ((pair.left_diam_inf, left), (pair.right_diam_inf, right)):
                if not math.isclose(actual, diameter_inf(indices),
                                    rel_tol=8 * math.ulp(1.0), abs_tol=0.0):
                    raise ValueError("WSPD pair diameter metadata is incorrect")
            cross = set(product(left, right))
            if seen & cross:
                raise ValueError("an ordered point pair is represented more than once")
            seen.update(cross)
            distance_squared = min(squared(i, j) for i, j in cross)
            for indices in (left, right):
                key = frozenset(indices)
                if key not in diameter_cache:
                    diameter_cache[key] = max(squared(i, j) for i in indices for j in indices)
                diameter_squared = diameter_cache[key]
                if diameter_squared > kappa_squared * distance_squared:
                    raise ValueError("WSPD separation inequality fails")
        if seen != set((i, j) for i in range(count) for j in range(count) if i != j):
            raise ValueError("WSPD does not cover every off-diagonal ordered pair")


def build_wspd(points: Tensor, kappa: float = 0.5) -> WSPD:
    """Construct an ordered WSPD satisfying Section 9(1)--(2).

    A median split tree and conservative box separation provide a simple
    auditable reference construction.  This is not the compressed
    Callahan--Kosaraju algorithm of the paper: worst-case pair storage/work
    is quadratic, and stored node memberships use O(N log N) space.
    """
    _static_points(points)
    if not math.isfinite(kappa) or not 0 < kappa < 1:
        raise ValueError("kappa must lie strictly between zero and one")
    coordinates = [tuple(row) for row in points.tolist()]
    if len(set(coordinates)) != len(coordinates):
        raise ValueError("WSPD requires distinct points")
    dimension = points.shape[1]
    nodes: list[Cluster] = []

    def make_node(indices: tuple[int, ...]) -> int:
        lower = tuple(min(coordinates[i][j] for i in indices) for j in range(dimension))
        upper = tuple(max(coordinates[i][j] for i in indices) for j in range(dimension))
        span = tuple(b - a for a, b in zip(lower, upper))
        diameter = math.sqrt(dimension) * max(span)
        if not math.isfinite(diameter):
            raise OverflowError("cluster diameter exceeds float64 range; rescale coordinates")
        number = len(nodes)
        nodes.append(Cluster(indices, indices[0], diameter, (), lower, upper))
        if len(indices) > 1:
            axis = max(range(dimension), key=lambda j: span[j])
            ordered = tuple(sorted(indices, key=lambda i: (coordinates[i][axis], i)))
            cut = len(indices) // 2
            children = (make_node(ordered[:cut]), make_node(ordered[cut:]))
            nodes[number] = Cluster(indices, indices[0], diameter, children, lower, upper)
        return number

    root = make_node(tuple(range(len(coordinates))))
    pairs: list[ClusterPair] = []

    def add(left: int, right: int) -> None:
        a, b = nodes[left], nodes[right]
        pairs.append(ClusterPair((left,), (right,), a.representative, b.representative,
                                 a.diam_inf, b.diam_inf))
        pairs.append(ClusterPair((right,), (left,), b.representative, a.representative,
                                 b.diam_inf, a.diam_inf))

    def separate(left: int, right: int) -> None:
        a, b = nodes[left], nodes[right]
        # Rational arithmetic prevents a near-threshold floating comparison
        # from accepting a pair that violates the stated separation bound.
        gaps = [max(Fraction(), Fraction(al) - Fraction(bu), Fraction(bl) - Fraction(au))
                for al, au, bl, bu in zip(a.lower, a.upper, b.lower, b.upper)]
        distance_squared = sum((g * g for g in gaps), Fraction())
        max_span = max(Fraction(upper) - Fraction(lower)
                       for cluster in (a, b) for lower, upper in zip(cluster.lower, cluster.upper))
        if dimension * max_span**2 <= Fraction(kappa)**2 * distance_squared:
            add(left, right)
            return
        if a.children and (not b.children or a.diam_inf >= b.diam_inf):
            for child in a.children:
                separate(child, right)
        elif b.children:
            for child in b.children:
                separate(left, child)
        else:
            # Distinct singleton pairs always have diameter zero.  This branch
            # can only signal a numerical range issue, never a heuristic accept.
            raise ArithmeticError("could not separate distinct singleton clusters")

    def within(node_id: int) -> None:
        node = nodes[node_id]
        if node.children:
            left, right = node.children
            within(left)
            within(right)
            separate(left, right)

    within(root)
    return WSPD(tuple(nodes), tuple(pairs), kappa, root)


class DenseCZGeometry:
    """The CZ cubes of Section 20 from supplied lengthscales.

    ``lengthscales[i,j]`` is delta(x_i, label_j), in [0,infinity].
    ``eligible_labels[j]`` lists exactly the labels j' <= j in the paper's
    total order; that order is supplied, never guessed from integer indices.
    ``A2 = 2**a2_exponent`` is explicit.  Geometry is immutable CPU data.

    Scans cost O(N*d) per tested cube, with O(depth*N*d) containment queries.
    No BBD tree or spread-independent O(log N) query claim is made.
    """

    def __init__(self, points: Tensor, lengthscales: Tensor,
                 eligible_labels: Sequence[Sequence[int]], *, a2_exponent: int,
                 max_depth: int = 4096) -> None:
        _static_points(points)
        if len(set(tuple(row) for row in points.tolist())) != points.shape[0]:
            raise ValueError("CZ geometry requires distinct sites")
        if (not isinstance(lengthscales, Tensor) or lengthscales.ndim != 2
                or lengthscales.shape[0] != points.shape[0]):
            raise ValueError("lengthscales must have shape (N, number_of_labels)")
        if lengthscales.dtype not in (torch.float32, torch.float64):
            raise TypeError("lengthscales must have float32 or float64 dtype")
        if lengthscales.device.type != "cpu" or lengthscales.requires_grad:
            raise ValueError("lengthscales are fixed CPU geometry data")
        if bool(torch.isnan(lengthscales).any()) or bool((lengthscales < 0).any()):
            raise ValueError("lengthscales must belong to [0,infinity]")
        if (not isinstance(a2_exponent, int) or isinstance(a2_exponent, bool)
                or a2_exponent < 0):
            raise ValueError("a2_exponent must be a nonnegative integer")
        if not isinstance(max_depth, int) or max_depth < 1:
            raise ValueError("max_depth must be a positive integer")
        count = lengthscales.shape[1]
        eligible = tuple(tuple(row) for row in eligible_labels)
        if len(eligible) != count or count == 0:
            raise ValueError("eligible_labels must have one nonempty row per label")
        for label, row in enumerate(eligible):
            if label not in row or len(set(row)) != len(row):
                raise ValueError("eligible label rows must be unique and include the label itself")
            if any(not isinstance(j, int) or j < 0 or j >= count for j in row):
                raise ValueError("eligible label index is out of range")
        self.points = points.clone()
        self.lengthscales = lengthscales.clone()
        self.eligible_labels = eligible
        self.a2_exponent = a2_exponent
        self.max_depth = max_depth
        self.dimension = points.shape[1]
        self._coordinates = tuple(tuple(row) for row in points.tolist())
        self._scales = tuple(tuple(row) for row in lengthscales.tolist())

    def _check_label(self, label: int) -> None:
        if not isinstance(label, int) or not 0 <= label < len(self.eligible_labels):
            raise ValueError("label index is out of range")

    def point_indices(self, cube: DyadicCube, dilation: float | Fraction = 1) -> tuple[int, ...]:
        if cube.dimension != self.dimension:
            raise ValueError("cube dimension does not match geometry")
        return tuple(i for i, x in enumerate(self._coordinates) if cube.contains(x, dilation))

    def almost_ok(self, cube: DyadicCube, label: int) -> bool:
        """Section 20(2)--(3), using exact membership and scale comparisons."""
        self._check_label(label)
        if cube.exponent > -self.a2_exponent:
            return False
        indices = self.point_indices(cube, 5)
        if len(indices) <= 1:
            return True
        threshold = _dyadic_fraction(cube.exponent + self.a2_exponent)
        return any(all(math.isinf(self._scales[i][j]) or
                       Fraction(self._scales[i][j]) >= threshold for i in indices)
                   for j in self.eligible_labels[label])

    def is_cz(self, cube: DyadicCube, label: int) -> bool:
        return self.almost_ok(cube, label) and not self.almost_ok(cube.parent, label)

    def containing_cube(self, point: Tensor | Sequence[float], label: int) -> DyadicCube:
        """Descend from A2**-1 to the first almost-OK cube containing point."""
        self._check_label(label)
        values = _point_tuple(point, self.dimension)
        for depth in range(self.max_depth):
            cube = DyadicCube.containing(values, -self.a2_exponent - depth)
            if self.almost_ok(cube, label):
                return cube
        raise RuntimeError("CZ descent exceeded max_depth; increase the explicit depth budget")

    def cloud(self, point: Tensor | Sequence[float], label: int) -> tuple[DyadicCube, ...]:
        """Section 26 cloud: all CZ cubes whose (1+c_G) dilation contains point."""
        values = _point_tuple(point, self.dimension)
        containing = self.containing_cube(values, label)
        result: list[DyadicCube] = []
        # Section 21 good geometry implies these three and only these scales.
        # At a fixed scale, 1+c_G<2 permits only the containing cell or one of
        # its immediate neighbors in each coordinate: at most 3**d candidates.
        for exponent in range(containing.exponent - 1, containing.exponent + 2):
            base = DyadicCube.containing(values, exponent)
            for shifts in product((-1, 0, 1), repeat=self.dimension):
                cube = DyadicCube(exponent, tuple(i + s for i, s in zip(base.index, shifts)))
                if cube.contains(values, 1 + C_G) and self.is_cz(cube, label):
                    result.append(cube)
        return tuple(result)

    def is_empty(self, cube: DyadicCube, dilation: float | Fraction = 25) -> bool:
        return not self.point_indices(cube, dilation)

    def representative(self, cube: DyadicCube) -> int:
        """Section 27: return an index in 5Q when possible, otherwise in 25Q."""
        indices = self.point_indices(cube, 5) or self.point_indices(cube, 25)
        if not indices:
            raise ValueError("Find-Representative requires a site in 25Q")
        return indices[0]

    def to_dict(self) -> dict[str, object]:
        return {"points": self.points.tolist(), "lengthscales": self.lengthscales.tolist(),
                "eligible_labels": [list(row) for row in self.eligible_labels],
                "a2_exponent": self.a2_exponent, "max_depth": self.max_depth,
                "dtype": str(self.points.dtype).removeprefix("torch."),
                "lengthscale_dtype": str(self.lengthscales.dtype).removeprefix("torch.")}

    @classmethod
    def from_dict(cls, state: dict[str, object]) -> DenseCZGeometry:
        dtype = {"float32": torch.float32, "float64": torch.float64}[str(state["dtype"])]
        scale_dtype = {"float32": torch.float32, "float64": torch.float64}[
            str(state.get("lengthscale_dtype", state["dtype"]))]
        return cls(torch.tensor(state["points"], dtype=dtype),
                   torch.tensor(state["lengthscales"], dtype=scale_dtype),
                   state["eligible_labels"], a2_exponent=state["a2_exponent"],
                   max_depth=state["max_depth"])  # type: ignore[arg-type]


def _tensor_coordinates(cube: DyadicCube, points: Tensor) -> tuple[Tensor, Tensor]:
    if (not isinstance(points, Tensor) or points.ndim < 1
            or points.shape[-1] != cube.dimension):
        raise ValueError(f"points must have trailing dimension {cube.dimension}")
    if points.dtype not in (torch.float32, torch.float64):
        raise TypeError("spline evaluation supports float32 and float64")
    if not bool(torch.isfinite(points).all()):
        raise ValueError("query coordinates must be finite")
    unit = _dyadic_fraction(cube.exponent)
    centers = [float((Fraction(i) + Fraction(1, 2)) * unit) for i in cube.index]
    center = points.new_tensor(centers)
    halfwidth = points.new_tensor(float((1 + C_G / 2) * unit / 2))
    if (not bool(torch.isfinite(center).all()) or not bool(torch.isfinite(halfwidth))
            or not bool(halfwidth > 0)):
        raise OverflowError("cube cannot be represented in the query dtype")
    if bool(((center + halfwidth) == center).any()) or bool(((center - halfwidth) == center).any()):
        raise ArithmeticError("cube scale is unresolved at its location in the query dtype")
    return (points - center) / halfwidth, halfwidth


def bump_jets(cube: DyadicCube, points: Tensor, degree: int) -> Tensor:
    """Raw derivatives of the Section 54(3) bump, output ``(..., D)``.

    Here D=binomial(d+degree,degree), ordered as ``JetSpace.indices``.
    The exponent is degree+1, so the piecewise polynomial is C**degree.
    ``degree`` is the paper's m (not the degree m-1 of its ordinary jets).
    All query differentiation remains in PyTorch on the input device.
    """
    space = JetSpace(cube.dimension, degree)
    t, halfwidth = _tensor_coordinates(cube, points)
    inside = (t.abs() < 1).all(dim=-1)
    # Evaluate the interior polynomial only at bounded arguments, so torch's
    # eagerly evaluated inactive branch cannot create overflow or NaN gradients.
    safe_t = torch.where((t.abs() < 1), t, torch.zeros_like(t))
    power = degree + 1
    derivatives: list[Tensor] = []
    for order in range(degree + 1):
        terms = []
        for left_order in range(order + 1):
            right_order = order - left_order
            coefficient = (math.comb(order, left_order) * (-1)**left_order
                           * math.factorial(power) // math.factorial(power - left_order)
                           * math.factorial(power) // math.factorial(power - right_order))
            terms.append(coefficient * (1 - safe_t).pow(power - left_order)
                         * (1 + safe_t).pow(power - right_order))
        derivatives.append(sum(terms) / halfwidth.pow(order))
    columns = []
    for alpha in space.indices:
        factors = torch.stack([derivatives[a][..., j] for j, a in enumerate(alpha)], dim=-1)
        value = factors.prod(dim=-1)
        columns.append(torch.where(inside, value, torch.zeros_like(value)))
    result = torch.stack(columns, dim=-1)
    if not bool(torch.isfinite(result).all()):
        raise FloatingPointError("bump derivatives exceed dtype range; rescale or use float64")
    return result


def bump_values(cube: DyadicCube, points: Tensor, smoothness: int) -> Tensor:
    """Evaluate the C**smoothness bump; ``smoothness`` must match its jets."""
    if (not isinstance(smoothness, int) or isinstance(smoothness, bool)
            or smoothness < 0):
        raise ValueError("smoothness must be a nonnegative integer")
    t, _ = _tensor_coordinates(cube, points)
    inside = (t.abs() < 1).all(dim=-1)
    safe_t = torch.where(t.abs() < 1, t, torch.zeros_like(t))
    result = ((1 - safe_t) * (1 + safe_t)).pow(smoothness + 1).prod(dim=-1)
    return torch.where(inside, result, torch.zeros_like(result))


def partition_jets(cubes: Sequence[DyadicCube], points: Tensor, degree: int) -> Tensor:
    """Normalize bump jets via Section 28, output ``(..., K, D)``.

    ``cubes`` must contain every bump nonzero near each query, e.g. the union
    of complete ``DenseCZGeometry.cloud`` results.  Omitting such cubes changes
    the mathematical partition.  A supplied finite cover is also valid on its
    covered open set, but is not asserted to be the global CZ partition.
    """
    cubes = tuple(cubes)
    if not cubes or len(set(cubes)) != len(cubes):
        raise ValueError("cubes must be nonempty and distinct")
    if any(cube.dimension != cubes[0].dimension for cube in cubes):
        raise ValueError("all cubes must have the same dimension")
    space = JetSpace(cubes[0].dimension, degree)
    jets = torch.stack([bump_jets(cube, points, degree) for cube in cubes], dim=-2)
    denominator = jets.sum(dim=-2)
    if bool((denominator[..., 0] <= 0).any()):
        raise ValueError("the supplied cubes do not cover every query with a positive bump")
    result = space.quotient(jets, denominator.unsqueeze(-2))
    if not bool(torch.isfinite(result).all()):
        raise FloatingPointError("partition derivatives exceed dtype range")
    return result


def partition_values(cubes: Sequence[DyadicCube], points: Tensor, smoothness: int) -> Tensor:
    """Nonnegative normalized Section 28 weights, shape ``(..., K)``."""
    cubes = tuple(cubes)
    if not cubes or len(set(cubes)) != len(cubes):
        raise ValueError("cubes must be nonempty and distinct")
    values = torch.stack([bump_values(cube, points, smoothness) for cube in cubes], dim=-1)
    denominator = values.sum(dim=-1, keepdim=True)
    if bool((denominator <= 0).any()):
        raise ValueError("the supplied cubes do not cover every query with a positive bump")
    return values / denominator


==> Code/Experiments/fk_torch_project/fk_torch/jets.py <==
"""Finite polynomial jets in Fefferman--Klartag's derivative convention.

For ``space = JetSpace(n, q)`` a coefficient array ``a[..., k]`` stores
``partial**space.indices[k] P(center)``.  Thus

    P(center + h) = sum_alpha a_alpha * h**alpha / alpha!.

These are raw derivatives, *not* monomial coefficients. All batch dimensions
use ordinary PyTorch broadcasting; insert singleton axes to request an outer
product of jets and evaluation points. Coordinates, coefficients, and tensor
radii must have matching floating dtype and device. No input tensor is detached
or copied to the host. Domain validation synchronizes a device scalar, if needed.

The polynomial identities are exact in real arithmetic. Floating computation
does not carry an accuracy guarantee: large degree, large translations, and a
small reciprocal constant term can be ill conditioned. Nonfinite inputs and
nonfinite polynomial outputs raise errors rather than being clamped.
"""

from __future__ import annotations

from dataclasses import dataclass, field
from functools import lru_cache
from math import comb, prod
from typing import Callable, Iterable

import torch
from torch import Tensor

MultiIndex = tuple[int, ...]


def _integer(value: int, name: str, minimum: int = 0) -> int:
    if isinstance(value, bool) or not isinstance(value, int) or value < minimum:
        raise ValueError(f"{name} must be an integer >= {minimum}; got {value!r}")
    return value


def _compositions(total: int, dimension: int) -> Iterable[MultiIndex]:
    if dimension == 1:
        yield (total,)
        return
    for first in range(total + 1):
        for rest in _compositions(total - first, dimension - 1):
            yield (first,) + rest


@lru_cache(maxsize=128, typed=True)
def multiindices(dimension: int, degree: int) -> tuple[MultiIndex, ...]:
    """Return ``|alpha| <= degree`` in the paper's Section 14 order.

    Compare the largest prefix where the sums differ. Equivalently, sort by
    ``(|alpha|, sum(alpha[:-1]), ..., alpha[0])``. This differs from ordinary
    graded lexicographic order in dimensions three and above. Enumeration
    produces only the binomial(dimension+degree, degree) required indices.
    """
    _integer(dimension, "dimension", 1)
    _integer(degree, "degree")
    indices = (
        alpha for total in range(degree + 1)
        for alpha in _compositions(total, dimension)
    )
    return tuple(sorted(indices, key=lambda a: tuple(
        sum(a[:k]) for k in range(dimension, 0, -1)
    )))


def _tensor(value: Tensor, name: str, last_size: int | None = None) -> None:
    if not isinstance(value, Tensor) or not value.is_floating_point():
        raise TypeError(f"{name} must be a real floating PyTorch tensor")
    if last_size is not None and (value.ndim == 0 or value.shape[-1] != last_size):
        raise ValueError(f"{name} must have final dimension {last_size}")
    if not bool(torch.isfinite(value).all()):
        raise ValueError(f"{name} must contain only finite values")


def _matching(*named: tuple[str, Tensor]) -> None:
    _, first = named[0]
    for name, tensor in named[1:]:
        if tensor.dtype != first.dtype or tensor.device != first.device:
            raise ValueError(f"{name} must have matching dtype and device")


def _finite_result(result: Tensor, operation: str) -> Tensor:
    if not bool(torch.isfinite(result).all()):
        raise FloatingPointError(
            f"{operation} produced a nonfinite value; rescale the data or use "
            "higher precision. No clipping has been applied."
        )
    return result


def _euclidean_norm(vector: Tensor) -> Tensor:
    """Scale before squaring; retain finite gradients at the zero vector."""
    scale = vector.abs().amax(dim=-1)
    safe_scale = torch.where(scale > 0, scale, torch.ones_like(scale))
    return safe_scale * torch.linalg.vector_norm(vector / safe_scale.unsqueeze(-1), dim=-1)


def _multiindex(alpha: Iterable[int], dimension: int) -> MultiIndex:
    try:
        result = tuple(alpha)
    except TypeError as error:
        raise ValueError("alpha must be an iterable of nonnegative integers") from error
    if len(result) != dimension:
        raise ValueError(f"alpha must have {dimension} entries")
    for entry in result:
        _integer(entry, "alpha entry")
    return result


@dataclass(frozen=True)
class JetSpace:
    """Metadata and tensor operations for polynomials of degree at most q.

    Use ``JetSpace(n, m-1)`` for the paper's P and ``JetSpace(n, m)`` for P+.
    The object contains only dimension/order metadata and is independent of
    device and dtype. Saving coefficients and their center with ``torch.save``
    and saving ``dimension``/``degree`` suffices to reconstruct a jet.
    """

    dimension: int
    degree: int
    indices: tuple[MultiIndex, ...] = field(init=False)
    size: int = field(init=False)
    _lookup: dict[MultiIndex, int] = field(init=False, repr=False, compare=False)
    _translation: tuple[tuple[int, int, int], ...] = field(
        init=False, repr=False, compare=False
    )
    _products: tuple[tuple[tuple[int, int, int], ...], ...] = field(
        init=False, repr=False, compare=False
    )

    def __post_init__(self) -> None:
        _integer(self.dimension, "dimension", 1)
        _integer(self.degree, "degree")
        indices = multiindices(self.dimension, self.degree)
        lookup = {alpha: k for k, alpha in enumerate(indices)}
        translation: list[tuple[int, int, int]] = []
        products: list[tuple[tuple[int, int, int], ...]] = []
        for k, alpha in enumerate(indices):
            terms = []
            for j, beta in enumerate(indices):
                if all(b <= a for a, b in zip(alpha, beta)):
                    gamma = tuple(a - b for a, b in zip(alpha, beta))
                    gamma_index = lookup[gamma]
                    translation.append((j, k, gamma_index))
                    factor = prod(comb(a, b) for a, b in zip(alpha, beta))
                    terms.append((j, gamma_index, factor))
            products.append(tuple(terms))
        object.__setattr__(self, "indices", indices)
        object.__setattr__(self, "size", len(indices))
        object.__setattr__(self, "_lookup", lookup)
        object.__setattr__(self, "_translation", tuple(translation))
        object.__setattr__(self, "_products", tuple(products))

    def index(self, alpha: Iterable[int]) -> int:
        """Find the storage coordinate for a multiindex."""
        key = _multiindex(alpha, self.dimension)
        try:
            return self._lookup[key]
        except KeyError as error:
            raise ValueError(f"multiindex {key} exceeds degree {self.degree}") from error

    def _basis(self, displacement: Tensor) -> Tensor:
        """Taylor basis h**alpha/alpha!, with h already validated."""
        powers = torch.tensor(self.indices, device=displacement.device)
        basis = torch.ones_like(displacement[..., :1]).expand(
            displacement.shape[:-1] + (self.size,)
        )
        for axis in range(self.dimension):
            # Integer recurrence avoids PyTorch's NaN second derivatives for
            # tensor-valued exponents at zero (the polynomial itself is smooth).
            coordinate = displacement[..., axis]
            axis_powers = [coordinate * 0 + 1]
            for _ in range(self.degree):
                axis_powers.append(axis_powers[-1] * coordinate)
            values = torch.stack(axis_powers, dim=-1)
            basis = basis * values.index_select(-1, powers[:, axis])
        # Build inverse factorials incrementally to avoid converting huge Python
        # integers to floating point before division.
        inverse_factorials = []
        for alpha in self.indices:
            value = 1.0
            for order in alpha:
                for factor in range(2, order + 1):
                    value /= factor
            inverse_factorials.append(value)
        weights = displacement.new_tensor(inverse_factorials)
        if bool((weights == 0).any()):
            raise FloatingPointError(
                "inverse factorial underflow in Taylor basis; use higher precision "
                "or a lower jet degree. No coefficients have been discarded."
            )
        return basis * weights

    def basis(self, displacement: Tensor) -> Tensor:
        """Evaluate all Taylor basis functions, returning shape ``(..., D)``."""
        _tensor(displacement, "displacement", self.dimension)
        return _finite_result(self._basis(displacement), "Taylor basis evaluation")

    def evaluate(self, coefficients: Tensor, center: Tensor, points: Tensor) -> Tensor:
        """Evaluate a polynomial using standard broadcasting of batch axes."""
        _tensor(coefficients, "coefficients", self.size)
        _tensor(center, "center", self.dimension)
        _tensor(points, "points", self.dimension)
        _matching(("coefficients", coefficients), ("center", center), ("points", points))
        result = (coefficients * self._basis(points - center)).sum(dim=-1)
        return _finite_result(result, "jet evaluation")

    def translation_matrix(self, old_center: Tensor, new_center: Tensor) -> Tensor:
        """Return T with ``a_new[..., i] = sum_j T[..., i, j]*a_old[..., j]``.

        T[alpha,beta] is h**(beta-alpha)/(beta-alpha)! if alpha <= beta
        componentwise, and zero otherwise, where h=new_center-old_center.
        """
        _tensor(old_center, "old_center", self.dimension)
        _tensor(new_center, "new_center", self.dimension)
        _matching(("old_center", old_center), ("new_center", new_center))
        basis = self._basis(new_center - old_center)
        terms = torch.tensor(self._translation, device=basis.device)
        values = basis.index_select(-1, terms[:, 2])
        flat_indices = terms[:, 0] * self.size + terms[:, 1]
        result = values.new_zeros(values.shape[:-1] + (self.size * self.size,))
        result = result.scatter_add(-1, flat_indices.expand_as(values), values)
        result = result.reshape(result.shape[:-1] + (self.size, self.size))
        return _finite_result(result, "jet translation matrix")

    def translate(self, coefficients: Tensor, old_center: Tensor, new_center: Tensor) -> Tensor:
        """Recenter the same polynomial, without truncating any terms."""
        _tensor(coefficients, "coefficients", self.size)
        _tensor(old_center, "old_center", self.dimension)
        _tensor(new_center, "new_center", self.dimension)
        _matching(("coefficients", coefficients), ("old_center", old_center),
                  ("new_center", new_center))
        basis = self._basis(new_center - old_center)
        terms = torch.tensor(self._translation, device=coefficients.device)
        values = coefficients.index_select(-1, terms[:, 1]) * basis.index_select(-1, terms[:, 2])
        result = values.new_zeros(values.shape[:-1] + (self.size,))
        result = result.scatter_add(-1, terms[:, 0].expand_as(values), values)
        return _finite_result(result, "jet translation")

    def derivative(self, coefficients: Tensor, alpha: Iterable[int]) -> Tensor:
        """Return coefficients of partial**alpha P at the same center.

        The result belongs to ``JetSpace(n,max(degree-|alpha|,0))``. A derivative
        above the polynomial's degree returns the zero constant polynomial.
        """
        _tensor(coefficients, "coefficients", self.size)
        alpha = _multiindex(alpha, self.dimension)
        if sum(alpha) > self.degree:
            return coefficients[..., :1] * 0
        output_indices = multiindices(self.dimension, self.degree - sum(alpha))
        source = [self._lookup[tuple(a + b for a, b in zip(alpha, beta))]
                  for beta in output_indices]
        return coefficients.index_select(-1, torch.tensor(source, device=coefficients.device))

    def change_degree(self, coefficients: Tensor, new_degree: int) -> Tensor:
        """Embed by appending zero derivatives, or truncate at the same center."""
        _tensor(coefficients, "coefficients", self.size)
        _integer(new_degree, "new_degree")
        new_size = comb(self.dimension + new_degree, new_degree)
        if new_degree <= self.degree:
            return coefficients[..., :new_size]
        zeros = coefficients.new_zeros(coefficients.shape[:-1] + (new_size - self.size,))
        return torch.cat((coefficients, zeros), dim=-1)

    def product(self, left: Tensor, right: Tensor) -> Tensor:
        """Leibniz product truncated to this degree at a common center.

        This is Section 12's circle product. Both input jets must be anchored
        at the same center; translate before calling if their centers differ.
        """
        _tensor(left, "left", self.size)
        _tensor(right, "right", self.size)
        _matching(("left", left), ("right", right))
        rows = [(out, left_index, right_index, factor)
                for out, terms in enumerate(self._products)
                for left_index, right_index, factor in terms]
        index = torch.tensor([row[:3] for row in rows], device=left.device)
        factors = left.new_tensor([row[3] for row in rows])
        values = left.index_select(-1, index[:, 1]) * right.index_select(-1, index[:, 2])
        values = values * factors
        result = values.new_zeros(values.shape[:-1] + (self.size,))
        result = result.scatter_add(-1, index[:, 0].expand_as(values), values)
        return _finite_result(result, "truncated jet product")

    def reciprocal(self, coefficients: Tensor) -> Tensor:
        """Jet of 1/P at the same center; requires P(center) != 0.

        The exact triangular Leibniz recurrence is used, with no finite-difference
        differentiation. This is a local jet, not a global inverse polynomial.
        """
        _tensor(coefficients, "coefficients", self.size)
        constant = coefficients[..., 0]
        if bool((constant == 0).any()):
            raise ZeroDivisionError("reciprocal jet requires a nonzero constant coefficient")
        result = [constant.reciprocal()]
        for output in range(1, self.size):
            terms = [coefficients[..., left] * result[right] * factor
                     for left, right, factor in self._products[output] if left != 0]
            result.append(-torch.stack(terms, dim=-1).sum(dim=-1) / constant)
        return _finite_result(torch.stack(result, dim=-1), "reciprocal jet")

    def quotient(self, numerator: Tensor, denominator: Tensor) -> Tensor:
        """Jet of a quotient at the common center, as product with a reciprocal."""
        return self.product(numerator, self.reciprocal(denominator))

    def ball_widths(self, radius: Tensor, smoothness: int | None = None) -> Tensor:
        """Widths r**(m-|alpha|) of B or B+ in derivative coordinates.

        ``smoothness`` defaults to degree+1, corresponding to B. For B+ use
        ``JetSpace(n,m).ball_widths(radius,smoothness=m)``. At radius zero the
        positive-order powers vanish and the exponent-zero width is one.
        """
        _tensor(radius, "radius")
        m = self.degree + 1 if smoothness is None else smoothness
        _integer(m, "smoothness", 1)
        if m < self.degree:
            raise ValueError("smoothness must be >= the jet degree")
        if bool((radius < 0).any()):
            raise ValueError("radius must be nonnegative")
        powers = torch.tensor([m - sum(alpha) for alpha in self.indices], device=radius.device)
        radius_powers = [radius * 0 + 1]
        for _ in range(m):
            radius_powers.append(radius_powers[-1] * radius)
        widths = torch.stack(radius_powers, dim=-1).index_select(-1, powers)
        widths = _finite_result(widths, "Whitney ball widths")
        if bool(((radius.unsqueeze(-1) > 0) & (powers > 0) & (widths == 0)).any()):
            raise FloatingPointError(
                "Whitney ball width underflow at a positive radius; rescale the "
                "sites or use higher precision. Zero widths would change constraints."
            )
        return widths

    def whitney_residuals(
        self,
        coefficients: Tensor,
        centers: Tensor,
        *,
        smoothness: int | None = None,
        normalized: bool = True,
    ) -> Tensor:
        """Pairwise Section 1(4) residuals, of shape ``(..., N, N, D)``.

        Raw residual [i,j,alpha] is partial**alpha(P_i-P_j)(x_i). The default
        returns its absolute value divided by |x_i-x_j|**(m-|alpha|). A zero
        denominator gives zero for a zero residual and +inf otherwise. The
        default m=degree+1 is the paper's B. This computation uses O(N^2 D)
        output memory and does not claim the paper's near-linear complexity.
        """
        _tensor(coefficients, "coefficients", self.size)
        _tensor(centers, "centers", self.dimension)
        _matching(("coefficients", coefficients), ("centers", centers))
        if coefficients.ndim < 2 or centers.ndim < 2:
            raise ValueError("coefficients and centers must have a site dimension")
        if coefficients.shape[-2] != centers.shape[-2] or centers.shape[-2] == 0:
            raise ValueError("coefficients and centers must have the same positive site count")
        rows = centers.unsqueeze(-2)
        columns = centers.unsqueeze(-3)
        difference = coefficients.unsqueeze(-2) - self.translate(
            coefficients.unsqueeze(-3), columns, rows
        )
        if not normalized:
            return difference
        distance = _euclidean_norm(rows - columns)
        widths = self.ball_widths(distance, smoothness)
        # Avoid evaluating 0/0 even in an unselected torch.where branch, so that
        # diagonal entries do not poison gradients on distinct-site inputs.
        positive = widths > 0
        denominator = torch.where(positive, widths, torch.ones_like(widths))
        ratios = difference.abs() / denominator
        degenerate = torch.where(difference == 0, torch.zeros_like(ratios),
                                 torch.full_like(ratios, float("inf")))
        return torch.where(positive, ratios, degenerate)

    def whitney_constant(
        self, coefficients: Tensor, centers: Tensor, *,
        smoothness: int | None = None, include_size: bool = True,
    ) -> Tensor:
        """Smallest M for the displayed finite-jet inequalities, per batch.

        With ``include_size=True``, also imposes P_i in M B(x_i,1), so this
        includes coefficient size as in Section 1. This diagnostic is not the
        unknown norm of the paper's final extension.
        """
        value = self.whitney_residuals(coefficients, centers, smoothness=smoothness)
        value = value.amax(dim=(-3, -2, -1))
        if include_size:
            value = torch.maximum(value, coefficients.abs().amax(dim=(-2, -1)))
        return value

    def from_function(self, function: Callable[[Tensor], Tensor], points: Tensor) -> Tensor:
        """Differentiate a scalar Torch function at one or more points.

        ``function`` takes one tensor of shape (dimension,) and returns a scalar.
        It must support torch.func transforms and derivatives through this
        space's degree. The graph to points and captured differentiable tensors
        is retained. Each derivative is built by a component of jacrev, avoiding
        materialization of a full dimension**degree derivative tensor.
        """
        _tensor(points, "points", self.dimension)
        zero = (0,) * self.dimension
        functions: dict[MultiIndex, Callable[[Tensor], Tensor]] = {zero: function}
        values = []
        flat = points.reshape(-1, self.dimension)
        for alpha in self.indices:
            if alpha != zero:
                axis = next(k for k, order in enumerate(alpha) if order)
                previous = list(alpha)
                previous[axis] -= 1
                jacobian = torch.func.jacrev(functions[tuple(previous)])

                def partial(point: Tensor, derivative=jacobian, coordinate=axis) -> Tensor:
                    return derivative(point)[coordinate]

                functions[alpha] = partial
            evaluated = torch.func.vmap(functions[alpha])(flat)
            if evaluated.shape != flat.shape[:-1]:
                raise ValueError("function must return a scalar for a single input point")
            values.append(evaluated)
        result = torch.stack(values, dim=-1).reshape(points.shape[:-1] + (self.size,))
        return _finite_result(result, "function jet differentiation")


__all__ = ["JetSpace", "MultiIndex", "multiindices"]


==> Code/Experiments/fk_torch_project/tests/test_adversarial.py <==
"""Independent numerical falsification cases beyond ordinary examples."""

import subprocess
import sys

import pytest
import torch

from fk_torch.alp import ALP, echelon, original_vector, project_tail
from fk_torch.blobs import BasicBlobFamily
from fk_torch.geometry import DyadicCube, bump_jets
from fk_torch.jets import JetSpace


DTYPE = torch.float64


def test_power_of_two_refuses_flushed_subnormal_in_subprocess():
    """A valid exponent is insufficient if the arithmetic backend flushes it."""
    result = subprocess.run(
        [
            sys.executable,
            "-c",
            "import torch\n"
            "from fk_torch.constants import power_of_two\n"
            "if not torch.set_flush_denormal(True):\n"
            "    raise SystemExit(0)\n"
            "try:\n"
            "    actual = power_of_two(-1074, like=torch.zeros((),dtype=torch.float64))\n"
            "except FloatingPointError:\n"
            "    pass\n"
            "else:\n"
            "    assert actual.item() > 0.0, 'silently returned zero for a positive power'\n",
        ],
        check=False,
        capture_output=True,
        text=True,
    )
    assert result.returncode == 0, result.stdout + result.stderr


def test_tiny_nonzero_constraint_is_not_erased_by_rank_tolerance():
    # A hand-computed one-variable equality: 1e-40 * v = 3e-40.
    alp = ALP(torch.tensor([[1e-40]], dtype=DTYPE),
              torch.tensor([3e-40], dtype=DTYPE),
              torch.zeros(1, dtype=DTYPE))
    result = echelon(alp)
    assert result.pivots == (0,)
    torch.testing.assert_close(original_vector(alp), torch.tensor([3.0], dtype=DTYPE))


def test_elimination_refuses_underflow_that_would_erase_positive_onset():
    # Strong row forces v approximately 1; second row requires M approximately
    # 1. The ratio 1e-300/1e300 cannot be represented. Silently making it zero
    # followed by a structural zero assignment falsely produces onset zero.
    alp = ALP(torch.tensor([[1e300], [1e-300]], dtype=DTYPE),
              torch.tensor([1e300, 0.], dtype=DTYPE),
              torch.tensor([1e-300, 1e-300], dtype=DTYPE))
    with pytest.raises(FloatingPointError):
        echelon(alp)


def test_hard_equation_with_unrepresentable_solution_is_refused():
    # The unique solution 1e-600 exists in R but cannot be represented.
    alp = ALP(torch.tensor([[1e300]], dtype=DTYPE),
              torch.tensor([1e-300], dtype=DTYPE), torch.zeros(1, dtype=DTYPE))
    with pytest.raises(FloatingPointError):
        original_vector(alp)


def test_membership_cannot_accept_inf_less_equal_inf_after_overflow():
    # In real arithmetic the normalized residual is 3, which exceeds M=2.
    alp = ALP(torch.tensor([[1e308]], dtype=DTYPE),
              torch.zeros(1, dtype=DTYPE), torch.tensor([1e308], dtype=DTYPE))
    with pytest.raises(FloatingPointError):
        alp.contains(torch.tensor([3.], dtype=DTYPE), 2.0)


def test_unrepresentable_finite_scale_is_not_reported_as_hard_infeasibility():
    alp = ALP(torch.zeros((1, 1), dtype=DTYPE),
              torch.tensor([1e300], dtype=DTYPE),
              torch.tensor([1e-300], dtype=DTYPE))
    # The mathematical threshold is finite (1e600), although not float64.
    with pytest.raises(FloatingPointError):
        echelon(alp)


def test_projected_affine_subspace_retains_hard_equality():
    # u+v=3, v=2 => the projection on v is the singleton {2}.
    alp = ALP(torch.tensor([[1., 1.], [0., 1.]], dtype=DTYPE),
              torch.tensor([3., 2.], dtype=DTYPE),
              torch.zeros(2, dtype=DTYPE))
    image = project_tail(alp, 1)
    assert bool(image.contains(torch.tensor([2.], dtype=DTYPE), 1.0))
    assert not bool(image.contains(torch.tensor([2.25], dtype=DTYPE), 1e20))


@pytest.mark.parametrize("target,expected_infinite", [(0.0, False), (1.0, True)])
def test_hard_zero_row_distinguishes_redundancy_and_infeasibility(target, expected_infinite):
    alp = ALP(torch.zeros((1, 1), dtype=DTYPE),
              torch.tensor([target], dtype=DTYPE), torch.zeros(1, dtype=DTYPE))
    result = echelon(alp)
    assert result.alp.length == 0
    assert bool(torch.isinf(result.alp.threshold)) is expected_infinite
    assert bool(result.alp.contains(torch.tensor([0.], dtype=DTYPE), 1e30)) is not expected_infinite


def test_polynomial_factorials_against_hand_computed_mixed_derivatives():
    # P(x,y)=x^2*y. At (a,b), its nonzero derivatives are
    # P=a^2*b, P_x=2*a*b, P_y=a^2, P_xx=2*b, P_xy=2*a, P_xxy=2.
    space = JetSpace(2, 3)
    coefficients = torch.zeros(space.size, dtype=DTYPE)
    coefficients[space.index((2, 1))] = 2.0
    expected = torch.zeros_like(coefficients)
    values = {(0, 0): 12., (1, 0): 12., (0, 1): 4.,
              (2, 0): 6., (1, 1): 4., (2, 1): 2.}
    for alpha, value in values.items():
        expected[space.index(alpha)] = value
    translated = space.translate(coefficients, torch.zeros(2, dtype=DTYPE),
                                 torch.tensor([2., 3.], dtype=DTYPE))
    torch.testing.assert_close(translated, expected, atol=0.0, rtol=0.0)


@pytest.mark.parametrize("exponent", [0, -1000])
def test_compact_bump_far_outside_has_finite_zero_values_and_gradients(exponent):
    point = torch.tensor([1e200], dtype=DTYPE, requires_grad=True)
    derivatives = bump_jets(DyadicCube(exponent, (0,)), point, 2)
    torch.testing.assert_close(derivatives, torch.zeros(3, dtype=DTYPE), atol=0.0, rtol=0.0)
    gradient, = torch.autograd.grad(derivatives.sum(), point)
    torch.testing.assert_close(gradient, torch.zeros_like(point), atol=0.0, rtol=0.0)


def test_tiny_two_dimensional_bridge_retains_its_euclidean_scale():
    # For m=1 the jets are constants. The exact two-point slope is 1/sqrt(2),
    # independent of the 1e-200 scale, and is visible in the first refinement.
    points = torch.tensor([[0., 0.], [1e-200, 1e-200]], dtype=DTYPE)
    values = torch.tensor([0., 1e-200], dtype=DTYPE)
    family = BasicBlobFamily(points, values, torch.zeros(2, dtype=DTYPE),
                             smoothness=1, max_level=1)
    expected = torch.tensor(2.0**(-0.5), dtype=DTYPE)
    for blob in family.levels[1]:
        torch.testing.assert_close(blob.threshold, expected, rtol=1e-14, atol=0.0)


@pytest.mark.parametrize("magnitude", [1e-200, 1e200])
def test_whitney_norm_avoids_squared_norm_underflow_and_overflow(magnitude):
    points = torch.tensor([[0., 0.], [magnitude, magnitude]], dtype=DTYPE)
    coefficients = torch.tensor([[0.], [magnitude]], dtype=DTYPE)
    residuals = JetSpace(2, 0).whitney_residuals(coefficients, points)
    expected = torch.tensor([[[0.], [2.0**(-0.5)]],
                             [[2.0**(-0.5)], [0.]]], dtype=DTYPE)
    torch.testing.assert_close(residuals, expected, rtol=1e-14, atol=0.0)


def test_positive_unrepresentable_ball_width_is_not_a_hard_constraint():
    # r^2 is positive in real arithmetic, but cannot be stored in binary64.
    with pytest.raises(FloatingPointError):
        JetSpace(1, 1).ball_widths(torch.tensor(1e-200, dtype=DTYPE))


==> Code/Experiments/fk_torch_project/tests/test_alp.py <==
"""Independent small examples and invariants for the paper's ALP algorithms."""

from __future__ import annotations

import io
import itertools
from fractions import Fraction

import pytest
import torch

from fk_torch.alp import (
    ALP,
    PALP,
    echelon,
    echelon_palp,
    intersection,
    linear_image,
    minkowski_sum,
    onset_estimate,
    original_vector,
    original_vector_map,
    permute_rows,
    preimage,
    product,
    project_tail,
    row_addition,
    strip_zero_rows,
)


def tensor(value, dtype=torch.float64):
    return torch.tensor(value, dtype=dtype)


def fraction_reference(matrix, target, sigma):
    """Separate scalar rational implementation, with integer/rational input only."""
    a = [[Fraction(v) for v in row] for row in matrix]
    b, s = [Fraction(v) for v in target], [Fraction(v) for v in sigma]
    dimension, length = len(matrix[0]), len(a)
    pivots = []
    for p in range(dimension):
        k = len(pivots)
        if k == length:
            break
        eligible = [j for j in range(k, length) if a[j][p]]
        if not eligible:
            continue
        j = min(eligible, key=lambda i: (s[i] / abs(a[i][p]), -abs(a[i][p])))
        a[k], a[j] = a[j], a[k]
        b[k], b[j] = b[j], b[k]
        s[k], s[j] = s[j], s[k]
        for i in range(k + 1, length):
            beta = -a[i][p] / a[k][p]
            a[i] = [x + beta * y for x, y in zip(a[i], a[k])]
            b[i] += beta * b[k]
        pivots.append(p)
    rank = len(pivots)
    threshold = Fraction(0)
    for i in range(rank, length):
        if not s[i] and b[i]:
            return a[:rank], b[:rank], s[:rank], float("inf"), pivots, None
        if s[i]:
            threshold = max(threshold, abs(b[i]) / s[i])
    vector = [Fraction(0) for _ in range(dimension)]
    for k in reversed(range(rank)):
        p = pivots[k]
        vector[p] = (b[k] - sum(a[k][j] * vector[j] for j in range(p + 1, dimension))) / a[k][p]
    return a[:rank], b[:rank], s[:rank], float(threshold), pivots, vector


@pytest.mark.parametrize("dtype", [torch.float32, torch.float64])
def test_echelon_matches_independent_fraction_arithmetic(dtype):
    a = [[1, 2, -1], [2, 0, 3], [3, 2, 2], [0, 4, -2]]
    b, s = [1, 4, 7, 0], [2, 1, 4, 3]
    expected_a, expected_b, expected_s, expected_threshold, expected_pivots, expected_vector = fraction_reference(a, b, s)
    result = echelon(ALP(tensor(a, dtype), tensor(b, dtype), tensor(s, dtype)))
    assert result.pivots == tuple(expected_pivots)
    atol = 2e-6 if dtype == torch.float32 else 1e-13
    torch.testing.assert_close(result.alp.matrix, tensor([[float(v) for v in row] for row in expected_a], dtype), atol=atol, rtol=atol)
    torch.testing.assert_close(result.alp.targets, tensor([float(v) for v in expected_b], dtype), atol=atol, rtol=atol)
    torch.testing.assert_close(result.alp.tolerances, tensor([float(v) for v in expected_s], dtype))
    torch.testing.assert_close(result.alp.threshold, tensor(expected_threshold, dtype), atol=atol, rtol=atol)
    torch.testing.assert_close(result.original_vector(), tensor([float(v) for v in expected_vector], dtype), atol=atol, rtol=atol)


def test_weighted_pivot_not_largest_coefficient():
    # Strongest constraint has smaller coefficient but much smaller tolerance.
    a = ALP(tensor([[100.0], [1.0]]), tensor([0.0, 2.0]), tensor([1000.0, 0.001]))
    reduced = echelon(a)
    torch.testing.assert_close(reduced.alp.matrix, tensor([[1.0]]))
    torch.testing.assert_close(reduced.original_vector(), tensor([2.0]))
    torch.testing.assert_close(reduced.alp.threshold, tensor(0.2))


def test_onset_estimate_is_not_claimed_exact():
    # Exact feasibility is x in [-M,M] intersect [2-M,2+M], so onset=1.
    a = ALP(tensor([[1.0], [1.0]]), tensor([0.0, 2.0]), tensor([1.0, 1.0]))
    assert onset_estimate(a) == 2
    assert original_vector(a) == 0
    assert not bool(a.contains(tensor([0.0]), 1.0))
    assert bool(a.contains(tensor([0.0]), 2.0))


def test_zero_rows_threshold_empty_and_infeasible():
    a = ALP(tensor([[0.0], [0.0], [1.0]]), tensor([0.0, 6.0, 5.0]), tensor([0.0, 2.0, 0.0]), 1.0)
    result = strip_zero_rows(a)
    assert result.threshold == 3
    torch.testing.assert_close(result.matrix, tensor([[1.0]]))
    incompatible = ALP(tensor([[0.0]]), tensor([1.0]), tensor([0.0]))
    assert torch.isinf(onset_estimate(incompatible))
    assert not bool(incompatible.contains(tensor([0.0]), 1e100))
    unconstrained = ALP(torch.empty((0, 3), dtype=torch.float64), tensor([]), tensor([]), 2.0)
    torch.testing.assert_close(original_vector(unconstrained), torch.zeros(3, dtype=torch.float64))
    assert not bool(unconstrained.contains(tensor([3.0, 2.0, 4.0]), 1.0))
    assert bool(unconstrained.contains(tensor([3.0, 2.0, 4.0]), 2.0))


def test_row_addition_only_equivalent_and_permutation_equal():
    a = ALP(torch.eye(2, dtype=torch.float64), tensor([0.0, 0.0]), tensor([1.0, 1.0]))
    changed = row_addition(a, 0, tensor([0.0, 1.0]))
    v = tensor([1.0, 1.0])
    assert bool(a.contains(v, 1.0))
    assert not bool(changed.contains(v, 1.0))
    assert bool(changed.contains(v, 2.0))
    with pytest.raises(ValueError, match="unstable"):
        row_addition(a, 0, tensor([0.0, 2.0]))
    with pytest.raises(ValueError, match="source"):
        row_addition(a, 0, tensor([1.0, 0.0]))
    torch.testing.assert_close(permute_rows(a, [1, 0]).required_scale(v), a.required_scale(v))


def test_box_product_intersection_preimage_and_batched_membership():
    a = ALP(tensor([[1.0]]), tensor([2.0]), tensor([1.0]), 0.5)
    b = ALP(tensor([[1.0]]), tensor([-1.0]), tensor([2.0]), 1.0)
    points = tensor([[1.0, 1.0], [3.0, -3.0], [4.0, -1.0]])
    torch.testing.assert_close(product(a, b).contains(points, 1.0), tensor([1, 1, 0]).bool())
    scales = tensor([1.0, 2.0, 3.0])
    torch.testing.assert_close(product(a, b).contains(points, scales), torch.stack([product(a, b).contains(point, scale) for point, scale in zip(points, scales)]))
    both = intersection([a, b])
    q = tensor([[-2.0], [0.0], [1.0], [2.0]])
    torch.testing.assert_close(both.contains(q, 1.0), a.contains(q, 1.0) & b.contains(q, 1.0))
    transform = tensor([[2.0, -1.0]])
    pulled = preimage(a, transform)
    torch.testing.assert_close(pulled.contains(points, 1.0), a.contains(points @ transform.T, 1.0))


def test_tail_projection_with_hard_coupling_matches_exact_box():
    # x-y=3, |y-2|<=M. Projection to y remains precisely [2-M,2+M].
    a = ALP(tensor([[1.0, -1.0], [0.0, 1.0]]), tensor([3.0, 2.0]), tensor([0.0, 1.0]))
    projected = project_tail(a, 1)
    y = tensor([[-1.0], [0.0], [1.0], [2.0], [3.0], [4.0]])
    torch.testing.assert_close(projected.contains(y, 1.0), ((y[:, 0] - 2).abs() <= 1))


@pytest.mark.parametrize("transform", [
    [[2.0, 0.0], [0.0, -3.0]],
    [[1.0, 2.0]],
    [[1.0, 0.0], [2.0, 0.0], [0.0, 0.0]],
    [[0.0, 0.0], [0.0, 0.0]],
])
def test_linear_images_include_exact_box_samples_up_to_paper_factor(transform):
    a = ALP(torch.eye(2, dtype=torch.float64), tensor([1.0, -2.0]), tensor([2.0, 3.0]))
    t = tensor(transform)
    image = linear_image(a, t)
    assert image.length <= t.shape[0]
    corners = tensor(list(itertools.product([-1.0, 1.0], repeat=2)))
    points = a.targets + corners * a.tolerances
    assert bool(image.contains(points @ t.T, 4.0, atol=1e-12).all())
    # Independent linear programming verifies the reverse inclusion on vertices
    # in a later test; this test also covers zero and non-surjective maps.


def test_linear_image_zero_map_retains_feasibility_threshold():
    a = ALP(tensor([[1.0], [1.0]]), tensor([0.0, 2.0]), tensor([1.0, 1.0]))
    image = linear_image(a, tensor([[0.0], [0.0]]))
    assert image.threshold == 2
    assert not bool(image.contains(tensor([0.0, 0.0]), 1.0))
    assert bool(image.contains(tensor([0.0, 0.0]), 2.0))
    assert not bool(image.contains(tensor([0.0, 1.0]), 2.0))


def test_general_image_against_independent_linear_programs():
    scipy = pytest.importorskip("scipy.optimize")
    a = ALP(tensor([[1.0, 0.0], [0.0, 1.0], [1.0, 1.0]]), tensor([1.0, -2.0, 0.0]), tensor([2.0, 3.0, 2.0]))
    t = tensor([[2.0, -1.0]])
    output = linear_image(a, t)
    for y in torch.linspace(-12, 12, 49, dtype=torch.float64):
        if bool(output.contains(y[None], 1.0)):
            constraints = torch.cat((a.matrix, -a.matrix)).numpy()
            bounds = torch.cat((a.targets + 4 * a.tolerances, -a.targets + 4 * a.tolerances)).numpy()
            feasible = scipy.linprog([0, 0], A_ub=constraints, b_ub=bounds, A_eq=t.numpy(), b_eq=[float(y)], bounds=[(None, None)] * 2, method="highs")
            assert feasible.success, feasible.message


def test_minkowski_sum_c_equivalence_for_intervals():
    a = ALP(tensor([[1.0]]), tensor([2.0]), tensor([1.0]))
    b = ALP(tensor([[1.0]]), tensor([-1.0]), tensor([3.0]))
    combined = minkowski_sum(a, b)
    # The exact sum at M=1 is [-3,5]; only C-equivalence is promised.
    points = torch.linspace(-3, 5, 17, dtype=torch.float64)[:, None]
    assert bool(combined.contains(points, 4.0, atol=1e-12).all())
    sample = torch.linspace(-20, 20, 81, dtype=torch.float64)[:, None]
    admitted = sample[combined.contains(sample, 1.0)]
    assert bool(((admitted[:, 0] - 1.0).abs() <= 16.0 + 1e-12).all())


def test_palp_agreement_and_linearity_of_original_vector():
    a = tensor([[1.0, 2.0], [2.0, 0.0], [3.0, 2.0]])
    target_map = tensor([[1.0, 0.0, 2.0], [0.0, 1.0, -1.0], [2.0, 1.0, 1.0]])
    palp = PALP(a, target_map, tensor([1.0, 2.0, 4.0]))
    reduced = echelon_palp(palp).palp
    vector_map = original_vector_map(palp)
    for parameters in (tensor([1.0, 2.0, 3.0]), tensor([-2.0, 1.0, 4.0])):
        scalar = echelon(palp.evaluate(parameters)).alp
        torch.testing.assert_close(reduced.evaluate(parameters).matrix, scalar.matrix)
        torch.testing.assert_close(reduced.evaluate(parameters).targets, scalar.targets)
        torch.testing.assert_close(vector_map @ parameters, original_vector(palp.evaluate(parameters)))


def test_autograd_original_vector_and_general_linear_image():
    matrix = tensor([[2.0, 1.0], [1.0, 3.0]]).requires_grad_()
    targets = tensor([1.0, -2.0]).requires_grad_()
    sigma = tensor([0.4, 1.7])
    assert torch.autograd.gradcheck(lambda mat, rhs: original_vector(ALP(mat, rhs, sigma)), (matrix, targets), atol=2e-5, rtol=2e-4)
    transform = tensor([[2.0, 0.3], [0.2, 1.0]]).requires_grad_()
    assert torch.autograd.gradcheck(lambda mat: linear_image(ALP(matrix.detach(), targets.detach(), sigma), mat).matrix, (transform,), atol=2e-5, rtol=2e-4)


def test_serialization_determinism_and_explicit_precision_conversion():
    a = ALP(tensor([[1.0, 2.0], [2.0, -1.0]]), tensor([3.0, -4.0]), tensor([0.0, 1.0]), 0.5)
    buffer = io.BytesIO()
    torch.save(a.state_dict(), buffer)
    buffer.seek(0)
    loaded = ALP.from_state_dict(torch.load(buffer, weights_only=True))
    torch.testing.assert_close(original_vector(a), original_vector(loaded), atol=0, rtol=0)
    torch.testing.assert_close(original_vector(a), original_vector(a), atol=0, rtol=0)
    assert loaded.to(dtype=torch.float32).targets.dtype == torch.float32


@pytest.mark.parametrize("matrix,target,sigma,threshold", [
    ([[1]], [0.0], [1.0], 0.0),
    ([[1.0]], [0.0], [-1.0], 0.0),
    ([[1.0]], [0.0], [1.0], -1.0),
    ([[float("nan")]], [0.0], [1.0], 0.0),
    ([[1.0]], [0.0, 2.0], [1.0], 0.0),
])
def test_invalid_inputs(matrix, target, sigma, threshold):
    matrix_tensor = torch.tensor(matrix) if isinstance(matrix[0][0], int) else tensor(matrix)
    with pytest.raises((TypeError, ValueError)):
        ALP(matrix_tensor, tensor(target), tensor(sigma), threshold)


@pytest.mark.skipif(not torch.cuda.is_available(), reason="CUDA is unavailable")
def test_cuda_matches_cpu():
    a = ALP(tensor([[2.0, 1.0], [1.0, 3.0]]), tensor([1.0, -2.0]), tensor([0.4, 1.7]))
    torch.testing.assert_close(original_vector(a.to(device="cuda")).cpu(), original_vector(a))


==> Code/Experiments/fk_torch_project/tests/test_blobs.py <==
from __future__ import annotations

import io

import pytest
import torch

from fk_torch.alp import echelon
from fk_torch.blobs import (
    BasicBlobFamily,
    base_blob,
    required_max_level,
    subset_level,
    taylor_ball_blob,
)
from fk_torch.jets import JetSpace


DTYPE = torch.float64


def tensor(value):
    return torch.tensor(value, dtype=DTYPE)


def test_base_blob_and_ball_against_hand_polynomial():
    # P(t)=1+2t+3t^2, D P(2)=14, D^2 P=6.
    space = JetSpace(1, 2)
    origin, x, coefficients = tensor([0]), tensor([2]), tensor([1, 2, 6])
    expected_matrix = tensor([[1, 2, 2], [0, 1, 2], [0, 0, 1]])
    ball = taylor_ball_blob(space, origin, x, 3)
    torch.testing.assert_close(ball.matrix, expected_matrix, rtol=0, atol=0)
    torch.testing.assert_close(ball.tolerances, tensor([27, 9, 3]), rtol=0, atol=0)
    assert not bool(ball.contains(coefficients, 1))
    assert bool(ball.contains(coefficients, 2))
    base = base_blob(space, origin, x, 17, 0)
    assert bool(base.contains(coefficients, 17))
    assert not bool(base.contains(coefficients, 16))
    assert not bool(base.contains(coefficients + tensor([1, 0, 0]), 1000))


def test_zero_radius_ball_is_zero_polynomial():
    ball = taylor_ball_blob(JetSpace(1, 2), tensor([0]), tensor([1]), 0)
    assert bool(ball.contains(tensor([0, 0, 0]), 1))
    assert not bool(ball.contains(tensor([0, 0, 1]), 1e8))


@pytest.mark.parametrize("radius", [-1.0, float("nan"), float("inf")])
def test_ball_rejects_invalid_radii(radius):
    with pytest.raises(ValueError):
        taylor_ball_blob(JetSpace(1, 1), tensor([0]), tensor([1]), radius)


def test_ball_rejects_underflow_in_positive_tolerance():
    with pytest.raises(FloatingPointError, match="underflow"):
        taylor_ball_blob(JetSpace(1, 2), tensor([0]), tensor([1]), 1e-200)


def test_subset_order_and_required_levels_without_enumeration():
    space = JetSpace(1, 1)
    assert subset_level(space, ((0,), (1,))) == 1
    assert subset_level(space, ((0,),)) == 5
    assert subset_level(space, ((1,),)) == 9
    assert subset_level(space, ()) == 13
    assert required_max_level(space) == 14
    assert required_max_level(JetSpace(1, 0)) == 6
    # The formula is cheap even where materializing all labels is impractical.
    assert required_max_level(JetSpace(5, 2)) == 4 * 2**21 - 2


@pytest.mark.parametrize("subset", [((0,), (0,)), ((2,),), ((1.0,),), ((True,),)])
def test_invalid_subsets_rejected(subset):
    with pytest.raises(ValueError):
        subset_level(JetSpace(1, 1), subset)


def test_refinement_keeps_compressed_lengths_and_exact_site_values():
    family = BasicBlobFamily(tensor([[0], [1]]), tensor([1, 2]), tensor([0, 0]), 2, 3)
    assert [blob.length for blob in family.levels[0]] == [3, 3]
    for level in range(1, 4):
        assert all(blob.length <= family.space.size for blob in family.levels[level])
        for site, value in enumerate([1, 2]):
            coefficients = family.original_vector(site, level, output_center=family.points[site])
            torch.testing.assert_close(coefficients[0], tensor(value), rtol=0, atol=1e-14)


@pytest.mark.parametrize("separation", [1e-200, 1e200])
def test_bridge_norm_does_not_square_raw_extreme_coordinates(separation):
    family = BasicBlobFamily(
        tensor([[0, 0], [separation, separation]]), tensor([1, 2]), tensor([0, 0]), 1, 1
    )
    assert all(bool(torch.isfinite(blob.threshold)) for blob in family.levels[1])
    for i, value in enumerate([1, 2]):
        torch.testing.assert_close(family.original_vector(i, 1), tensor([value]), rtol=0, atol=0)


def test_one_site_all_levels_and_nonzero_origin():
    family = BasicBlobFamily(tensor([[2]]), tensor([3]), tensor([0]), 1, 6, origin=tensor([-4]))
    for level in range(7):
        torch.testing.assert_close(family.original_vector(0, level), tensor([3]), rtol=0, atol=0)
        assert bool(family.at(0, level).contains(tensor([3]), 3))


def test_neighbor_fixes_selected_derivatives_with_hand_solution():
    # P0(t)=11+12t+(13/2)t^2; at x=1, P0'=25 and P0''=13.
    # The neighbor matching f(1)=5 therefore has coefficients (-13.5,12,13).
    family = BasicBlobFamily(tensor([[0], [1]]), tensor([2, 5]), tensor([0, 0]), 3, 0)
    subset = ((1,), (2,))
    result = family.neighbor_at_level(tensor([11, 12, 13]), subset, 1, 0)
    torch.testing.assert_close(result, tensor([-13.5, 12, 13]), rtol=0, atol=1e-14)
    local_result = family.neighbor_at_level(tensor([9, 25, 13]), subset, 1, 0, p0_center=tensor([1]))
    torch.testing.assert_close(local_result, result, rtol=0, atol=1e-14)


def test_neighbor_raises_for_impossible_exact_constraints():
    family = BasicBlobFamily(tensor([[0]]), tensor([2]), tensor([0]), 2, 0)
    with pytest.raises(ValueError, match="inconsistent exact constraints"):
        family.neighbor_at_level(tensor([3, 1]), ((0,),), 0, 0)


def test_find_neighbor_uses_required_level_and_does_not_truncate():
    family = BasicBlobFamily(tensor([[0]]), tensor([2]), tensor([0]), 2, 0)
    result = family.find_neighbor(tensor([2, 7]), ((0,), (1,)), 0)
    torch.testing.assert_close(result, tensor([2, 7]), rtol=0, atol=0)
    with pytest.raises(ValueError, match="level 8 is required"):
        family.find_neighbor(tensor([2, 7]), ((1,),), 0)


def test_fixed_delta_certificate_has_exact_normalizations_and_inequalities():
    family = BasicBlobFamily(tensor([[0]]), tensor([0]), tensor([0.5]), 2, 1)
    certificates = family.lengthscale_constraints(0, ((0,), (1,)), 0.5, 2)
    constant, linear = certificates[(0,)], certificates[(1,)]
    torch.testing.assert_close(constant.matrix[:2], tensor([[1, 0], [0, 1]]), rtol=0, atol=0)
    torch.testing.assert_close(constant.targets[:2], tensor([1, 0]), rtol=0, atol=0)
    torch.testing.assert_close(constant.tolerances[:4], tensor([0, 0, 2, 4]), rtol=0, atol=0)
    torch.testing.assert_close(linear.targets[:2], tensor([0, 1]), rtol=0, atol=0)
    assert bool(constant.contains(tensor([1, 0]), 1))
    assert bool(linear.contains(tensor([0, 1]), 1))
    assert not bool(constant.contains(tensor([1, 0.01]), 1))
    homogeneous_exact = BasicBlobFamily(tensor([[0]]), tensor([0]), tensor([0]), 2, 1)
    impossible = homogeneous_exact.lengthscale_constraints(0, ((0,), (1,)), 0.5, 2)[(0,)]
    assert bool(torch.isinf(echelon(impossible).alp.threshold))


def test_lengthscale_requires_homogeneous_data_and_valid_delta_even_if_empty():
    family = BasicBlobFamily(tensor([[0]]), tensor([1]), tensor([0]), 1, 0)
    with pytest.raises(ValueError, match="homogeneous"):
        family.lengthscale_constraints(0, (), 1, 1)
    homogeneous = family.homogeneous()
    assert homogeneous.lengthscale_constraints(0, (), 1, 1) == {}
    with pytest.raises(ValueError, match="positive"):
        homogeneous.lengthscale_constraints(0, (), -1, 1)


def test_checkpoint_preserves_data_and_custom_hierarchy():
    family = BasicBlobFamily(tensor([[0], [2]]), tensor([1, -1]), tensor([0.1, 0.2]), 2, 1)
    stream = io.BytesIO()
    torch.save(family.state_dict(), stream)
    stream.seek(0)
    restored = BasicBlobFamily.from_state_dict(torch.load(stream, weights_only=True))
    assert restored.decomposition == family.decomposition
    for i in range(2):
        original, recovered = family.at(i, 1), restored.at(i, 1)
        for attribute in ("matrix", "targets", "tolerances", "threshold"):
            torch.testing.assert_close(getattr(original, attribute), getattr(recovered, attribute), rtol=0, atol=0)


def test_fixed_geometry_value_linearity_and_finite_difference_gradient():
    template = BasicBlobFamily(tensor([[0], [1]]), tensor([0, 0]), tensor([0, 0]), 2, 1)

    def output(values):
        family = template.with_values(values)
        return family.neighbor_at_level(torch.stack((values[0], values[1])), ((1,),), 1, 1)

    first, second = tensor([0.2, 0.7]), tensor([-0.8, 0.3])
    torch.testing.assert_close(output(2 * first - 3 * second), 2 * output(first) - 3 * output(second), atol=1e-13, rtol=1e-13)
    assert torch.autograd.gradcheck(output, (first.requires_grad_(),), eps=1e-6, atol=1e-7, rtol=1e-5)


def test_rebuild_allows_multiple_optimizer_steps():
    template = BasicBlobFamily(tensor([[0]]), tensor([0]), tensor([0]), 2, 1)
    trainable = torch.nn.Parameter(tensor([2]))
    optimizer = torch.optim.SGD([trainable], lr=0.1)
    before = trainable.detach().clone()
    for _ in range(2):
        optimizer.zero_grad()
        output = template.with_values(trainable).original_vector(0, 1)
        output.square().sum().backward()
        assert trainable.grad is not None and bool(torch.isfinite(trainable.grad).all())
        optimizer.step()
    assert bool((trainable.detach() != before).any())


@pytest.mark.parametrize("dtype", [torch.float32, torch.float64])
def test_float_precision_preserved(dtype):
    family = BasicBlobFamily(torch.tensor([[0.0]], dtype=dtype), torch.tensor([1.0], dtype=dtype), torch.tensor([0.0], dtype=dtype), 2, 1)
    assert family.original_vector(0, 1).dtype == dtype


def test_invalid_data_rejected():
    with pytest.raises(ValueError, match="nonnegative"):
        BasicBlobFamily(tensor([[0]]), tensor([1]), tensor([-1]), 2, 0)
    with pytest.raises(ValueError, match="distinct"):
        BasicBlobFamily(tensor([[0], [0]]), tensor([1, 2]), tensor([0, 0]), 2, 0)
    with pytest.raises(ValueError, match="dtype"):
        BasicBlobFamily(tensor([[0]]), torch.tensor([1.0], dtype=torch.float32), tensor([0]), 2, 0)


==> Code/Experiments/fk_torch_project/tests/test_constants.py <==
import pytest
import torch

from fk_torch.constants import ProofScales, power_of_two


def test_section17_hand_calculation():
    # A1(empty)=32**4; A1(full)=(32**2 *32**4)**4.
    scales = ProofScales(jet_dimension=1, smoothness=1, a0_exponent=5, p_sharp=4)
    assert scales.a1_exponents == (120, 20)
    assert scales.a2_exponent == 500
    assert scales.a3_exponents == (130, 635)


def test_m2_underflow_obstruction():
    scales = ProofScales(jet_dimension=2, smoothness=2, a0_exponent=5, p_sharp=4)
    assert scales.a1_exponents == (2120, 520, 120, 20)
    assert scales.a2_exponent == 8500
    with pytest.raises(OverflowError, match="cannot be represented"):
        power_of_two(-scales.a2_exponent, like=torch.tensor(1.0, dtype=torch.float64))


def test_exact_integer_scales_and_resource_refusal():
    s = ProofScales(8, 2, 5, 4)
    assert type(s.a2_exponent) is int
    assert s.a2_exponent > 10**100
    with pytest.raises(ValueError, match="max_labels"):
        ProofScales(13, 1, 5, 4)
    with pytest.raises(ValueError, match="power of two"):
        ProofScales(1, 1, 5, 3)


@pytest.mark.parametrize("dtype,minimum,maximum", [(torch.float32, -149, 127), (torch.float64, -1074, 1023)])
def test_ieee_powers_and_invalid_values(dtype, minimum, maximum):
    like = torch.zeros((), dtype=dtype)
    for k in (minimum, -1, 0, 1, maximum):
        actual = power_of_two(k, like=like)
        assert actual.item() == 2.0**k
        assert actual.dtype == dtype
    for k in (minimum-1, maximum+1):
        with pytest.raises(OverflowError):
            power_of_two(k, like=like)
    with pytest.raises(TypeError):
        power_of_two(True, like=like)
    with pytest.raises(TypeError):
        power_of_two(2, like=torch.ones((), dtype=torch.float16))


==> Code/Experiments/fk_torch_project/tests/test_extension.py <==
"""Independent checks of the configured Section 29/34 recurrence.

The lengthscales and A2=1 in these tests are explicitly experimental fixtures,
not asserted to satisfy the theorem's quantitative hypotheses.
"""

import io
from unittest.mock import patch

import pytest
import torch

from fk_torch.blobs import BasicBlobFamily, required_max_level
from fk_torch.extension import PreparedExtension
from fk_torch.geometry import DenseCZGeometry, DyadicCube
from fk_torch.jets import JetSpace


def prepare(points, values, smoothness=1, *, dtype=torch.float64, all_infinite=False):
    sites = torch.tensor(points, dtype=dtype).reshape(-1, 1)
    values = values if isinstance(values, torch.Tensor) else torch.tensor(values, dtype=dtype)
    space = JetSpace(1, smoothness - 1)
    family = BasicBlobFamily(sites, values, torch.zeros_like(values), smoothness,
                             required_max_level(space))
    count = 1 << space.size
    scales = torch.zeros((len(sites), count), dtype=dtype)
    scales[:, -1] = float("inf")
    if all_infinite:
        scales[:] = float("inf")
    geometry = DenseCZGeometry(sites, scales, [list(range(i + 1)) for i in range(count)],
                               a2_exponent=0)
    return PreparedExtension(family, geometry)


def test_section29_base_branch_hand_calculated_polynomial():
    extension = prepare([0.0], [2.0], smoothness=2)
    query = torch.tensor([0.25], dtype=torch.float64)
    cube = DyadicCube(0, (0,))
    # P(t)=5+7t; the Section 29 base branch must include a zero second derivative.
    jet = extension.local_jet(query, label=0, cube=cube, representative=0,
                              polynomial=torch.tensor([5.0, 7.0], dtype=query.dtype))
    torch.testing.assert_close(jet, torch.tensor([6.75, 7.0, 0.0], dtype=query.dtype),
                               atol=0, rtol=0)


def test_section29_smaller_subset_shortcut():
    extension = prepare([0.0], [2.0], smoothness=2, all_infinite=True)
    query = torch.tensor([0.25], dtype=torch.float64)
    with patch.object(extension.blobs, "find_neighbor", side_effect=AssertionError("unexpected")):
        jet = extension.local_jet(query, label=extension.last_label, cube=DyadicCube(0, (0,)),
                                  representative=0,
                                  polynomial=torch.tensor([5.0, 7.0], dtype=query.dtype))
    torch.testing.assert_close(jet, torch.tensor([6.75, 7.0, 0.0], dtype=query.dtype),
                               atol=0, rtol=0)


def test_section29_nontrivial_recursion_uses_neighbor_and_leibniz_rule():
    extension = prepare([0.0, 1.0], [0.0, 1.0])
    query = torch.tensor([0.75], dtype=torch.float64)
    with patch.object(extension.blobs, "find_neighbor", wraps=extension.blobs.find_neighbor) as spy:
        jet = extension.local_jet(query, label=1, cube=DyadicCube(0, (0,)),
                                  representative=0, polynomial=torch.zeros(1, dtype=query.dtype))
    assert spy.call_count >= 1
    # Adjacent children [5/8,3/4) and [3/4,1), with constants 0 and 1.
    # Their bump values agree at 3/4. For b=(1-t^2)^2, the quotient derivative
    # is t/(1-t^2) * (1/h_left + 1/h_right), with h=(65/128)*side.
    t = 64.0 / 65.0
    left_h, right_h = (65.0 / 128.0) / 8.0, (65.0 / 128.0) / 4.0
    derivative = t / (1.0 - t*t) * (1.0 / left_h + 1.0 / right_h)
    torch.testing.assert_close(jet, torch.tensor([0.5, derivative], dtype=query.dtype),
                               atol=1e-10, rtol=1e-12)


@pytest.mark.parametrize("smoothness", [1, 2])
def test_outer_partition_includes_inactive_cubes(smoothness):
    extension = prepare([0.0], [2.0], smoothness=smoothness)
    query = torch.tensor([3.0], dtype=torch.float64)
    jet = extension.jet(query)
    # Only cube [2,3) is active here; [3,4) must remain in the denominator.
    # Both bumps are equal at the shared boundary. F=2*(b_left/(b_left+b_right)).
    expected_derivative = -2 * (smoothness + 1) * 8192.0 / 129.0
    assert abs(jet[0].item() - 1.0) < 1e-13
    assert abs(jet[1].item() - expected_derivative) < 1e-9
    if smoothness == 2:
        # Symmetry about the boundary makes the second derivative zero.
        assert abs(jet[2].item()) < 1e-7


def test_values_interpolate_and_batching_far_field():
    extension = prepare([0.0, 1.0], [2.0, -3.0])
    torch.testing.assert_close(extension(extension.blobs.points), extension.blobs.values,
                               atol=1e-13, rtol=0)
    query = torch.tensor([[[0.1], [0.749]], [[1.0], [100.0]]], dtype=torch.float64)
    batched = extension.jet(query)
    separate = torch.stack([extension.jet(q) for q in query.reshape(-1, 1)]).reshape(2, 2, 2)
    torch.testing.assert_close(batched, separate, atol=0, rtol=0)
    torch.testing.assert_close(batched[-1, -1], torch.zeros(2, dtype=query.dtype), atol=0, rtol=0)
    assert extension.jet(torch.empty((0, 1), dtype=query.dtype)).shape == (0, 2)


def test_query_autograd_matches_returned_jet_and_finite_difference():
    extension = prepare([0.0, 1.0], [0.0, 1.0])
    query = torch.tensor([0.7495], dtype=torch.float64, requires_grad=True)
    jet = extension.jet(query)
    gradient, = torch.autograd.grad(jet[0], query)
    torch.testing.assert_close(gradient[0], jet[1], atol=1e-8, rtol=1e-11)
    step = 1e-7
    finite_difference = (extension(query.detach() + step) - extension(query.detach() - step)) / (2*step)
    torch.testing.assert_close(finite_difference, jet[1], atol=1e-3, rtol=1e-6)


def test_state_round_trip_and_fresh_training_graphs():
    extension = prepare([0.0, 1.0], [2.0, -3.0])
    buffer = io.BytesIO()
    torch.save(extension.state_dict(), buffer)
    buffer.seek(0)
    reloaded = PreparedExtension.from_state_dict(torch.load(buffer, weights_only=True))
    query = torch.tensor([[0.0], [0.7495], [3.0]], dtype=torch.float64)
    torch.testing.assert_close(reloaded.jet(query), extension.jet(query), atol=0, rtol=0)
    values = torch.nn.Parameter(torch.tensor([2.0, -3.0], dtype=torch.float64))
    optimizer = torch.optim.SGD([values], lr=0.1)
    initial = values.detach().clone()
    for _ in range(2):
        optimizer.zero_grad()
        fresh = extension.with_values(values)
        loss = fresh(fresh.blobs.points).square().sum()
        loss.backward()
        assert bool(torch.isfinite(values.grad).all())
        assert bool((values.grad != 0).all())
        optimizer.step()
    assert bool((values.detach().abs() < initial.abs()).all())


def test_configuration_and_query_errors():
    extension = prepare([0.0], [2.0])
    with pytest.raises(TypeError, match="dtype/device"):
        extension(torch.tensor([0.2], dtype=torch.float32))
    with pytest.raises(ValueError, match="finite"):
        extension(torch.tensor([float("nan")], dtype=torch.float64))
    with pytest.raises(ValueError, match="trailing dimension"):
        extension(torch.zeros(2, dtype=torch.float64))
    with pytest.raises(ValueError, match="requires blob levels"):
        shallow = BasicBlobFamily(extension.blobs.points, extension.blobs.values,
                                  extension.blobs.tolerances, 1, 0)
        PreparedExtension(shallow, extension.geometry)
    with pytest.raises(ValueError, match="empty-set"):
        invalid = DenseCZGeometry(extension.blobs.points, torch.zeros((1, 2), dtype=torch.float64),
                                   [[0], [0, 1]], a2_exponent=0)
        PreparedExtension(extension.blobs, invalid)


def test_float32_compares_with_float64_on_resolved_configuration():
    single = prepare([0.0, 1.0], [0.0, 1.0], dtype=torch.float32)
    double = prepare([0.0, 1.0], [0.0, 1.0], dtype=torch.float64)
    query32 = torch.tensor([[0.1], [0.75], [0.9], [3.0]], dtype=torch.float32)
    torch.testing.assert_close(single.jet(query32).double(), double.jet(query32.double()),
                               atol=2e-3, rtol=2e-5)


def test_far_field_avoids_coordinate_sum_overflow_and_has_zero_training_gradients():
    sites = torch.zeros((1, 2), dtype=torch.float64)
    values = torch.tensor([2.0], dtype=torch.float64, requires_grad=True)
    root = torch.tensor([3.0], dtype=torch.float64, requires_grad=True)
    family = BasicBlobFamily(sites, values, torch.zeros_like(values), 1, 6)
    geometry = DenseCZGeometry(sites, torch.tensor([[0.0, float("inf")]], dtype=sites.dtype),
                               [[0], [0, 1]], a2_exponent=0)
    extension = PreparedExtension(family, geometry, root_polynomial=root)
    query = torch.tensor([1e308, 1e308], dtype=torch.float64, requires_grad=True)
    result = extension(query)
    assert result.item() == 0.0
    gradients = torch.autograd.grad(result, (query, values, root))
    for actual in gradients:
        torch.testing.assert_close(actual, torch.zeros_like(actual), atol=0, rtol=0)


==> Code/Experiments/fk_torch_project/tests/test_geometry.py <==
from dataclasses import replace
import math

import numpy as np
import pytest
import torch

from fk_torch.geometry import (
    C_G, DenseCZGeometry, DyadicCube, build_wspd, bump_jets, bump_values,
    partition_jets, partition_values,
)
from fk_torch.jets import JetSpace


def test_dyadic_exact_half_open_and_negative_ancestry():
    cube = DyadicCube(-2, (-1, 2))
    assert cube.contains((-0.25, 0.5))
    assert not cube.contains((0.0, 0.5))
    assert cube.parent == DyadicCube(-1, (-1, 1))
    assert all(child.parent == cube for child in cube.children())
    assert all(child.is_subcube_of(cube) for child in cube.children())
    assert DyadicCube.containing((-0.25, 0.5), -2) == cube
    assert DyadicCube.from_dict(cube.to_dict()) == cube
    # This scale is too small for float division, but topology remains exact.
    deep = DyadicCube.containing((math.ldexp(1.0, -1074),), -1080)
    assert deep.index == (64,)
    assert deep.contains((math.ldexp(1.0, -1074),))


@pytest.mark.parametrize("dimension", [1, 2, 3])
def test_wspd_independent_coverage_and_euclidean_separation(dimension):
    generator = torch.Generator().manual_seed(421)
    points = torch.randn(19, dimension, dtype=torch.float64, generator=generator)
    tree = build_wspd(points, 0.5)
    tree.validate(points)
    covered = {}
    for pair in tree.pairs:
        left = [i for node in pair.left for i in tree.nodes[node].indices]
        right = [i for node in pair.right for i in tree.nodes[node].indices]
        a, b = points[left], points[right]
        distance = torch.cdist(a, b).min()
        for group in (a, b):
            assert torch.cdist(group, group).max() <= 0.5 * distance + 1e-15
        for i in left:
            for j in right:
                covered[i, j] = covered.get((i, j), 0) + 1
    assert covered == {(i, j): 1 for i in range(19) for j in range(19) if i != j}


def test_wspd_validation_detects_missing_and_duplicate_pairs():
    points = torch.tensor([[0.0], [1.0], [10.0]], dtype=torch.float64)
    tree = build_wspd(points)
    with pytest.raises(ValueError, match="cover"):
        replace(tree, pairs=tree.pairs[:-1]).validate(points)
    with pytest.raises(ValueError, match="more than once"):
        replace(tree, pairs=tree.pairs + tree.pairs[:1]).validate(points)
    with pytest.raises(ValueError, match="distinct"):
        build_wspd(points[[0, 0]])
    singleton = build_wspd(points[:1])
    assert singleton.pairs == ()
    singleton.validate(points[:1])
    nodes = list(tree.nodes)
    nodes[tree.root] = replace(nodes[tree.root], children=(tree.root,))
    with pytest.raises(ValueError, match="proper subclusters"):
        replace(tree, nodes=tuple(nodes)).validate(points)
    nodes = list(tree.nodes)
    nodes[tree.root] = replace(nodes[tree.root], diam_inf=0.0)
    with pytest.raises(ValueError, match="diameter metadata"):
        replace(tree, nodes=tuple(nodes)).validate(points)
    nodes = list(tree.nodes)
    nodes[tree.root] = replace(nodes[tree.root], lower=(-10.0,))
    with pytest.raises(ValueError, match="bounding box metadata"):
        replace(tree, nodes=tuple(nodes)).validate(points)


def geometry():
    return DenseCZGeometry(torch.tensor([[0.25], [0.75]], dtype=torch.float64),
                           torch.tensor([[0.0, math.inf], [0.0, math.inf]], dtype=torch.float64),
                           [[0], [0, 1]], a2_exponent=0)


def test_dense_cz_matches_definition_and_half_open_representatives():
    geom = geometry()
    assert geom.containing_cube([0.25], 0) == DyadicCube(-3, (2,))
    assert geom.containing_cube([0.5], 0) == DyadicCube(-4, (8,))
    assert geom.containing_cube([0.25], 1) == DyadicCube(0, (0,))
    for query in (-2.0, -0.001, 0.0, 0.249, 0.25, 0.5, 0.75, 1.0, 3.0):
        cube = geom.containing_cube([query], 0)
        assert cube.contains([query]) and geom.is_cz(cube, 0)
        assert geom.almost_ok(cube, 0) and not geom.almost_ok(cube.parent, 0)
        selected = geom.representative(cube) if not geom.is_empty(cube) else None
        if selected is not None:
            assert cube.contains(geom.points[selected], 25)
            if geom.point_indices(cube, 5):
                assert cube.contains(geom.points[selected], 5)
    with pytest.raises(ValueError, match="25Q"):
        geom.representative(DyadicCube(-4, (1000,)))


def test_cloud_independent_enumeration_and_geometry():
    geom = geometry()
    for query in (0.25, 0.5, 0.75, 0.499, -0.001, 2.0):
        selected = geom.containing_cube([query], 0)
        reference = set()
        for exponent in range(selected.exponent - 3, 1):
            center = math.floor(query / (2.0**exponent))
            for index in range(center - 3, center + 4):
                cube = DyadicCube(exponent, (index,))
                if cube.contains([query], 1 + C_G) and geom.is_cz(cube, 0):
                    reference.add(cube)
        cloud = geom.cloud([query], 0)
        assert set(cloud) == reference
        assert all(abs(cube.exponent - selected.exponent) <= 1 for cube in cloud)


def test_geometry_serialization_and_invalid_domains():
    geom = geometry()
    loaded = DenseCZGeometry.from_dict(geom.to_dict())
    assert loaded.cloud([0.5], 0) == geom.cloud([0.5], 0)
    assert torch.equal(loaded.lengthscales, geom.lengthscales)
    with pytest.raises(ValueError, match="detach"):
        geom.cloud(torch.tensor([0.1], requires_grad=True), 0)
    with pytest.raises(ValueError, match="max_depth"):
        DenseCZGeometry(geom.points, geom.lengthscales, [[0], [0, 1]], a2_exponent=0,
                        max_depth=0)
    with pytest.raises(RuntimeError, match="depth"):
        DenseCZGeometry(geom.points, geom.lengthscales, [[0], [0, 1]], a2_exponent=0,
                        max_depth=1).containing_cube([0.5], 0)


@pytest.mark.parametrize("dimension,degree", [(1, 0), (1, 1), (1, 3), (2, 2), (3, 2)])
def test_bump_jets_independent_polynomial_oracle(dimension, degree):
    cube = DyadicCube(1, tuple(0 for _ in range(dimension)))
    points = torch.tensor([[0.2] * dimension, [0.9] * dimension, [1.6] * dimension],
                          dtype=torch.float64)
    result = bump_jets(cube, points, degree)
    halfwidth = float(1 + C_G / 2)
    # Expand (1-t^2)^(degree+1) independently, then differentiate coefficients.
    coefficients = np.zeros(2 * (degree + 1) + 1)
    for k in range(degree + 2):
        coefficients[2 * k] = math.comb(degree + 1, k) * (-1)**k
    expected = []
    for point in points.numpy():
        row = []
        for alpha in JetSpace(dimension, degree).indices:
            value = 1.0
            for coordinate, order in zip(point, alpha):
                differentiated = np.polynomial.polynomial.polyder(coefficients, order)
                value *= np.polynomial.polynomial.polyval((coordinate - 1) / halfwidth,
                                                          differentiated) / halfwidth**order
            row.append(value)
        expected.append(row)
    torch.testing.assert_close(result, torch.tensor(expected, dtype=torch.float64),
                               rtol=3e-12, atol=3e-12)


def test_bump_support_and_jets_at_boundary():
    cube = DyadicCube(0, (0,))
    boundary = 0.5 + float(1 + C_G / 2) / 2
    points = torch.tensor([[boundary], [boundary + 1.0], [-2.0]], dtype=torch.float64)
    assert torch.equal(bump_jets(cube, points, 3), torch.zeros(3, 4, dtype=torch.float64))
    center = torch.tensor([[0.5]], dtype=torch.float64)
    assert bump_values(cube, center, 3).item() == 1.0


def test_partition_unity_all_derivatives_and_gradient_oracle():
    # Both cubes contribute near their common edge.  They form the complete
    # cloud for the uniform unit grid on this small open interval.
    cubes = (DyadicCube(0, (0,)), DyadicCube(0, (1,)))
    x = torch.tensor([[0.999], [1.0], [1.001]], dtype=torch.float64, requires_grad=True)
    jets = partition_jets(cubes, x, 2)
    total = jets.sum(dim=-2)
    torch.testing.assert_close(total[..., 0], torch.ones(3, dtype=torch.float64),
                               rtol=2e-14, atol=2e-14)
    torch.testing.assert_close(total[..., 1:], torch.zeros(3, 2, dtype=torch.float64),
                               rtol=0, atol=2e-9)
    first = torch.autograd.grad(jets[:, 0, 0].sum(), x, create_graph=True)[0][:, 0]
    second = torch.autograd.grad(first.sum(), x)[0][:, 0]
    torch.testing.assert_close(jets[:, 0, 1], first, rtol=2e-12, atol=2e-10)
    torch.testing.assert_close(jets[:, 0, 2], second, rtol=2e-11, atol=2e-8)
    assert torch.autograd.gradcheck(lambda t: partition_values(cubes, t, 2), (x,),
                                    eps=1e-7, atol=3e-5, rtol=2e-5)


def test_partition_full_cloud_batch_and_float32():
    geom = geometry()
    x = torch.tensor([[0.25], [0.4999], [0.5], [0.75]], dtype=torch.float64)
    cubes = tuple(sorted(set(q for row in x for q in geom.cloud(row, 0)),
                         key=lambda q: (q.exponent, q.index)))
    weights = partition_values(cubes, x, 2)
    assert bool((weights >= 0).all())
    torch.testing.assert_close(weights.sum(-1), torch.ones(4, dtype=torch.float64))
    separate = torch.stack([partition_values(cubes, row, 2) for row in x])
    torch.testing.assert_close(weights, separate)
    # Use identical represented coordinates: near narrow overlaps, rounding
    # the input itself is measurably amplified by the genuine derivative.
    represented = x.float()
    torch.testing.assert_close(partition_values(cubes, represented, 2).double(),
                               partition_values(cubes, represented.double(), 2),
                               atol=2e-5, rtol=2e-5)
    with pytest.raises(ValueError, match="cover"):
        partition_jets((DyadicCube(0, (10,)),), x, 2)


def test_bivariate_cz_partition_scaled_derivative_identity():
    generator = torch.Generator().manual_seed(55)
    sites = torch.rand(16, 2, dtype=torch.float64, generator=generator)
    queries = torch.rand(20, 2, dtype=torch.float64, generator=generator)
    geom = DenseCZGeometry(sites, torch.zeros(16, 1, dtype=torch.float64), [[0]],
                           a2_exponent=0)
    cubes = tuple(dict.fromkeys(c for x in queries for c in geom.cloud(x, 0)))
    jets = partition_jets(cubes, queries, 2)
    lengths = torch.tensor([geom.containing_cube(x, 0).sidelength for x in queries],
                           dtype=torch.float64)
    orders = torch.tensor([sum(alpha) for alpha in JetSpace(2, 2).indices])
    target = torch.zeros_like(jets.sum(-2))
    target[..., 0] = 1
    # Dimensionless residual: derivatives naturally grow as delta_Q^-|alpha|.
    residual = (jets.sum(-2) - target) * lengths[:, None]**orders
    torch.testing.assert_close(residual, torch.zeros_like(residual), rtol=0, atol=1e-10)


@pytest.mark.skipif(not torch.cuda.is_available(), reason="CUDA device unavailable")
def test_bump_partition_cuda_native_gradients():
    cubes = (DyadicCube(0, (0,)), DyadicCube(0, (1,)))
    cpu = torch.tensor([[0.999], [1.001]], dtype=torch.float64)
    gpu = cpu.cuda().requires_grad_()
    result = partition_values(cubes, gpu, 2)
    assert result.device.type == "cuda"
    torch.testing.assert_close(result.cpu(), partition_values(cubes, cpu, 2))
    result[:, 0].sum().backward()
    assert bool(torch.isfinite(gpu.grad).all())


==> Code/Experiments/fk_torch_project/tests/test_jets.py <==
"""Independent polynomial and rational-function oracles for finite jets."""

from __future__ import annotations

import math

import pytest
import sympy as sp
import torch

from fk_torch.jets import JetSpace


DTYPE = torch.float64


def symbolic_jet(expression, variables, point, indices):
    """Use SymPy differentiation, never the production jet operations."""
    substitution = dict(zip(variables, point))
    return torch.tensor([
        float(sp.diff(expression, *[(x, k) for x, k in zip(variables, alpha)])
              .subs(substitution))
        for alpha in indices
    ], dtype=DTYPE)


def test_order_matches_section_14_and_count():
    space = JetSpace(3, 2)
    assert space.size == math.comb(5, 2)
    assert space.indices == (
        (0, 0, 0), (0, 0, 1), (0, 1, 0), (1, 0, 0),
        (0, 0, 2), (0, 1, 1), (1, 0, 1),
        (0, 2, 0), (1, 1, 0), (2, 0, 0),
    )
    # Every coordinatewise smaller index comes before the original index.
    for i, alpha in enumerate(space.indices):
        for j, beta in enumerate(space.indices):
            if alpha != beta and all(a <= b for a, b in zip(alpha, beta)):
                assert i < j


def test_hand_computed_raw_derivative_factorials():
    space = JetSpace(1, 3)
    coefficients = torch.tensor([2.0, 3.0, 10.0, 42.0], dtype=DTYPE)
    center = torch.tensor([4.0], dtype=DTYPE)
    points = torch.tensor([[4.0], [5.0], [3.0]], dtype=DTYPE)
    # P(4+h) = 2+3h+5h^2+7h^3, rather than 2+3h+10h^2+42h^3.
    assert torch.equal(space.evaluate(coefficients, center, points),
                       torch.tensor([2.0, 17.0, -3.0], dtype=DTYPE))
    expected = torch.tensor([17.0, 34.0, 52.0, 42.0], dtype=DTYPE)
    assert torch.equal(space.translate(coefficients, center, points[1]), expected)


@pytest.mark.parametrize("degree", [0, 1, 2, 5])
def test_symbolic_evaluation_translation_and_derivative(degree):
    x, y = variables = sp.symbols("x y")
    space = JetSpace(2, degree)
    expression = sum((i + 1) * x**a * y**b for i, (a, b) in enumerate(space.indices))
    old_point = (sp.Rational(1, 4), sp.Rational(-1, 2))
    new_point = (sp.Rational(-1, 4), sp.Rational(3, 4))
    coefficients = symbolic_jet(expression, variables, old_point, space.indices)
    expected = symbolic_jet(expression, variables, new_point, space.indices)
    old = torch.tensor([float(t) for t in old_point], dtype=DTYPE)
    new = torch.tensor([float(t) for t in new_point], dtype=DTYPE)
    torch.testing.assert_close(space.translate(coefficients, old, new), expected,
                               rtol=1e-13, atol=1e-13)
    torch.testing.assert_close(space.translation_matrix(old, new) @ coefficients,
                               expected, rtol=1e-13, atol=1e-13)
    torch.testing.assert_close(space.evaluate(coefficients, old, new), expected[0],
                               rtol=1e-13, atol=1e-13)
    for alpha in [(0, 0), (1, 0), (0, 2), (degree + 1, 0)]:
        derivative_space = JetSpace(2, max(degree - sum(alpha), 0))
        derivative_expression = sp.diff(expression, x, alpha[0], y, alpha[1])
        expected_derivative = symbolic_jet(derivative_expression, variables, old_point,
                                          derivative_space.indices)
        torch.testing.assert_close(space.derivative(coefficients, alpha),
                                   expected_derivative, rtol=1e-13, atol=1e-13)


def test_product_uses_full_multinomial_leibniz_factors():
    x, y = variables = sp.symbols("x y")
    space = JetSpace(2, 4)
    left = 1 + 2*x + 3*y + x*y + x**3 + y**4
    right = 2 - x + 2*y + x**2*y + y**3
    point = (sp.Rational(1, 3), sp.Rational(-1, 4))
    left_jet = symbolic_jet(left, variables, point, space.indices)
    right_jet = symbolic_jet(right, variables, point, space.indices)
    expected = symbolic_jet(left*right, variables, point, space.indices)
    torch.testing.assert_close(space.product(left_jet, right_jet), expected,
                               rtol=2e-14, atol=2e-14)


def test_reciprocal_and_quotient_against_symbolic_derivatives():
    x, y = variables = sp.symbols("x y")
    space = JetSpace(2, 4)
    numerator = 2 + x*y + y**3
    denominator = 3 + x + 2*y + x**2
    point = (0, 0)
    numerator_jet = symbolic_jet(numerator, variables, point, space.indices)
    denominator_jet = symbolic_jet(denominator, variables, point, space.indices)
    expected_inverse = symbolic_jet(1/denominator, variables, point, space.indices)
    expected_quotient = symbolic_jet(numerator/denominator, variables, point, space.indices)
    torch.testing.assert_close(space.reciprocal(denominator_jet), expected_inverse,
                               rtol=2e-14, atol=2e-14)
    torch.testing.assert_close(space.quotient(numerator_jet, denominator_jet),
                               expected_quotient, rtol=2e-14, atol=2e-14)
    product = space.product(denominator_jet, space.reciprocal(denominator_jet))
    identity = torch.zeros_like(product)
    identity[0] = 1
    torch.testing.assert_close(product, identity, rtol=0, atol=2e-14)


def test_whitney_residuals_at_different_centers_have_correct_orientation():
    # P_0(t)=t^2, centered at 0; P_1(t)=3+2(t-2)+(t-2)^2, centered at 2.
    # P_1(t)=t^2-2t+3. At 0: P_0-P_1=(-3,2,0) in raw derivatives.
    # At 2: P_1-P_0=(-1,-2,0) in raw derivatives.
    space = JetSpace(1, 2)
    centers = torch.tensor([[0.0], [2.0]], dtype=DTYPE)
    coefficients = torch.tensor([[0.0, 0.0, 2.0], [3.0, 2.0, 2.0]], dtype=DTYPE)
    raw = space.whitney_residuals(coefficients, centers, normalized=False)
    assert torch.equal(raw[0, 1], torch.tensor([-3.0, 2.0, 0.0], dtype=DTYPE))
    assert torch.equal(raw[1, 0], torch.tensor([-1.0, -2.0, 0.0], dtype=DTYPE))
    normalized = space.whitney_residuals(coefficients, centers)
    assert torch.equal(normalized[0, 1], torch.tensor([3/8, 1/2, 0.0], dtype=DTYPE))
    assert torch.equal(normalized[1, 0], torch.tensor([1/8, 1/2, 0.0], dtype=DTYPE))
    assert space.whitney_constant(coefficients, centers, include_size=False) == 0.5
    assert space.whitney_constant(coefficients, centers) == 3.0


def test_duplicate_sites_zero_and_incompatible_jets():
    space = JetSpace(1, 1)
    centers = torch.zeros((2, 1), dtype=DTYPE)
    coefficients = torch.tensor([[2.0, 3.0], [2.0, 3.0]], dtype=DTYPE)
    assert torch.equal(space.whitney_residuals(coefficients, centers),
                       torch.zeros((2, 2, 2), dtype=DTYPE))
    coefficients[1, 0] = 4
    residuals = space.whitney_residuals(coefficients, centers)
    assert torch.isinf(residuals[0, 1, 0])
    assert residuals[0, 1, 1] == 0
    assert not torch.isnan(residuals).any()


def test_ball_and_plus_ball_zero_radius_boundary():
    radius = torch.tensor([0.0, 2.0], dtype=DTYPE)
    space = JetSpace(1, 2)
    assert torch.equal(space.ball_widths(radius),
                       torch.tensor([[0.0, 0.0, 0.0], [8.0, 4.0, 2.0]], dtype=DTYPE))
    assert torch.equal(space.ball_widths(radius, smoothness=2),
                       torch.tensor([[0.0, 0.0, 1.0], [4.0, 2.0, 1.0]], dtype=DTYPE))


def test_degree_change_is_embedding_and_truncation():
    space = JetSpace(2, 2)
    coefficients = torch.arange(space.size, dtype=DTYPE)
    larger = space.change_degree(coefficients, 4)
    assert larger.shape == (math.comb(6, 4),)
    assert torch.equal(larger[:space.size], coefficients)
    assert torch.equal(larger[space.size:], torch.zeros_like(larger[space.size:]))
    assert torch.equal(JetSpace(2, 4).change_degree(larger, 2), coefficients)


def test_batch_broadcasting_against_scalar_hand_values():
    space = JetSpace(1, 2)
    coefficients = torch.tensor([[1.0, 2.0, 6.0], [3.0, 4.0, 10.0]], dtype=DTYPE)
    centers = torch.tensor([[0.0], [1.0]], dtype=DTYPE)
    points = torch.tensor([[-1.0], [0.0], [2.0]], dtype=DTYPE)
    result = space.evaluate(coefficients[:, None], centers[:, None], points[None])
    displacement = points[:, 0][None, :] - centers[:, 0][:, None]
    expected = coefficients[:, 0, None] + coefficients[:, 1, None]*displacement
    expected += coefficients[:, 2, None]*displacement.square()/2
    assert torch.equal(result, expected)
    translated = space.translate(coefficients[:, None], centers[:, None], points[None])
    assert translated.shape == (2, 3, 3)
    assert torch.equal(translated[..., 0], expected)
    assert torch.equal(translated[..., 1], coefficients[:, 1, None]
                       + coefficients[:, 2, None]*displacement)


@pytest.mark.parametrize("operation", ["evaluate", "translate", "product", "reciprocal"])
def test_first_and_second_autograd_checks(operation):
    space = JetSpace(2, 2)
    coefficients = torch.tensor([2.0, 0.2, -0.3, 0.7, -0.2, 0.1],
                                dtype=DTYPE, requires_grad=True)
    old = torch.tensor([0.2, -0.1], dtype=DTYPE, requires_grad=True)
    new = torch.tensor([-0.3, 0.4], dtype=DTYPE, requires_grad=True)
    if operation in ("evaluate", "translate"):
        arguments = (coefficients, old, new)
    elif operation == "product":
        other = torch.tensor([1.4, -0.1, 0.8, 0.5, -0.3, 0.2],
                             dtype=DTYPE, requires_grad=True)
        arguments = (coefficients, other)
    else:
        arguments = (coefficients,)
    function = getattr(space, operation)
    assert torch.autograd.gradcheck(function, arguments, atol=1e-6, rtol=1e-5)
    assert torch.autograd.gradgradcheck(function, arguments, atol=1e-6, rtol=1e-5)


def test_zero_displacement_gradients_and_whitney_diagonal_are_finite():
    space = JetSpace(1, 3)
    coefficients = torch.tensor([1.0, 2.0, 6.0, 24.0], dtype=DTYPE, requires_grad=True)
    old = torch.tensor([0.0], dtype=DTYPE, requires_grad=True)
    new = torch.tensor([0.0], dtype=DTYPE, requires_grad=True)
    assert torch.autograd.gradcheck(space.translate, (coefficients, old, new))
    assert torch.autograd.gradgradcheck(space.translate, (coefficients, old, new))
    centers = torch.tensor([[0.0], [2.0]], dtype=DTYPE, requires_grad=True)
    jets = torch.tensor([[1.0, 2.0, 6.0, 24.0], [2.0, 3.0, 4.0, 6.0]],
                        dtype=DTYPE, requires_grad=True)
    gradients = torch.autograd.grad(space.whitney_residuals(jets, centers).sum(),
                                    (jets, centers))
    assert all(torch.isfinite(gradient).all() for gradient in gradients)


def test_function_jet_independent_symbolic_oracle_and_trainable_parameter():
    x, y = variables = sp.symbols("x y")
    space = JetSpace(2, 3)
    parameter = torch.tensor(2.0, dtype=DTYPE, requires_grad=True)
    points = torch.tensor([[0.0, 0.0], [0.5, 0.25]], dtype=DTYPE, requires_grad=True)
    actual = space.from_function(lambda p: parameter*p[0]**2 + p[0]*p[1]**2, points)
    expected = torch.stack([symbolic_jet(2*x**2 + x*y**2, variables, p, space.indices)
                            for p in ((0, 0), (sp.Rational(1, 2), sp.Rational(1, 4)))])
    torch.testing.assert_close(actual, expected, rtol=0, atol=0)
    point_gradient, parameter_gradient = torch.autograd.grad(actual.sum(), (points, parameter))
    assert torch.isfinite(point_gradient).all()
    assert parameter_gradient.item() != 0


@pytest.mark.parametrize("dtype", [torch.float32, torch.float64])
def test_dtype_determinism_and_serialization(tmp_path, dtype):
    space = JetSpace(2, 3)
    generator = torch.Generator().manual_seed(271828)
    coefficients = torch.rand((4, space.size), generator=generator, dtype=dtype)
    center = torch.rand((4, 2), generator=generator, dtype=dtype)
    point = torch.rand((4, 2), generator=generator, dtype=dtype)
    expected = space.evaluate(coefficients, center, point)
    assert expected.dtype == dtype
    assert torch.equal(expected, space.evaluate(coefficients, center, point))
    location = tmp_path / "jet.pt"
    torch.save({"dimension": 2, "degree": 3, "coefficients": coefficients,
                "center": center}, location)
    state = torch.load(location, weights_only=True)
    restored = JetSpace(state["dimension"], state["degree"])
    assert torch.equal(restored.evaluate(state["coefficients"], state["center"], point),
                       expected)
    double = space.evaluate(coefficients.double(), center.double(), point.double())
    torch.testing.assert_close(expected.double(), double,
                               rtol=3e-7 if dtype == torch.float32 else 1e-14,
                               atol=3e-7 if dtype == torch.float32 else 1e-14)


@pytest.mark.skipif(not torch.cuda.is_available(), reason="CUDA unavailable")
def test_cuda_matches_cpu():
    space = JetSpace(2, 3)
    coefficients = torch.arange(space.size, dtype=DTYPE)
    center = torch.tensor([0.5, 0.25], dtype=DTYPE)
    points = torch.tensor([[0.0, 0.0], [1.0, 1.0]], dtype=DTYPE)
    torch.testing.assert_close(space.translate(coefficients.cuda(), center.cuda(), points.cuda()).cpu(),
                               space.translate(coefficients, center, points))


@pytest.mark.parametrize("dimension, degree", [(0, 2), (2, -1), (True, 2), (2, 1.5)])
def test_invalid_space(dimension, degree):
    with pytest.raises(ValueError):
        JetSpace(dimension, degree)


def test_invalid_inputs_and_singular_reciprocal():
    space = JetSpace(1, 2)
    coefficients = torch.ones(3, dtype=DTYPE)
    point = torch.zeros(1, dtype=DTYPE)
    with pytest.raises(TypeError, match="floating"):
        space.evaluate(torch.ones(3, dtype=torch.int64), point, point)
    with pytest.raises(ValueError, match="final dimension"):
        space.evaluate(coefficients[:2], point, point)
    with pytest.raises(ValueError, match="dtype and device"):
        space.evaluate(coefficients, point.float(), point)
    with pytest.raises(ValueError, match="finite"):
        space.evaluate(coefficients, point, torch.tensor([float("nan")], dtype=DTYPE))
    with pytest.raises(ValueError, match="nonnegative"):
        space.ball_widths(torch.tensor(-1.0, dtype=DTYPE))
    with pytest.raises(ValueError, match="smoothness"):
        space.ball_widths(torch.tensor(1.0, dtype=DTYPE), smoothness=1)
    with pytest.raises(ZeroDivisionError):
        space.reciprocal(torch.tensor([0.0, 1.0, 1.0], dtype=DTYPE))
    with pytest.raises(ValueError, match="site"):
        space.whitney_residuals(torch.empty((0, 3), dtype=DTYPE),
                               torch.empty((0, 1), dtype=DTYPE))
    with pytest.raises(ValueError, match="alpha"):
        space.derivative(coefficients, (-1,))
    with pytest.raises(ValueError, match="exceeds"):
        space.index((3,))
    with pytest.raises(FloatingPointError, match="rescale"):
        space.evaluate(coefficients, point, torch.tensor([1e200], dtype=DTYPE))
    with pytest.raises(ValueError, match="scalar"):
        space.from_function(lambda p: p, point)


==> Code/Experiments/jet_visualization/first_order_reference.py <==
"""Small-N reference for the manuscript's entropy-free s=1 primal.

This is a plotting/reference path, not an extension of the s>=2 entropy dual.
For linear jets, let h_i=g_i-M X_i and c=1/(4M). Translation invariance of
variance gives F=min_{lambda in simplex} b(x).lambda+c|sum lambda_i h_i|²,
where b_i=P_i(x)+M|x-X_i|²/2-c|h_i|². The query gradient is Mx+sum lambda_i h_i.

At an optimum, supported points (h_i,b_i) lie on an affine hyperplane in
R^(d+1), whose b coordinate is determined by h. Caratheodory therefore permits
an optimum with <=d+1 affinely independent h_i. Enumerating these faces and
solving their equality KKT systems recovers an optimum in real arithmetic.
Floating solves and rank checks remain numerical; the Frank-Wolfe/KKT gap
lambda.grad-min(grad) is checked explicitly. No probability clipping is used.
Enumeration is deliberately limited to N<=8; the experiment uses N=4.
"""

from dataclasses import dataclass
from itertools import combinations

import numpy as np


@dataclass
class FirstOrderResult:
    value: np.ndarray
    gradient: np.ndarray
    weights: np.ndarray
    gap: np.ndarray


class FirstOrderReference:
    def __init__(self, sites, values, gradients, M):
        self.sites = np.asarray(sites, dtype=np.float64)
        self.values = np.asarray(values, dtype=np.float64)
        self.gradients = np.asarray(gradients, dtype=np.float64)
        self.M = float(M)
        if self.sites.ndim != 2:
            raise ValueError("sites must be (N,d)")
        self.n, self.d = self.sites.shape
        if not (1 <= self.n <= 8 and self.d >= 1):
            raise ValueError("Small-data reference requires 1 <= N <= 8 and d>=1")
        if self.values.shape != (self.n,) or self.gradients.shape != self.sites.shape:
            raise ValueError("values/gradients must match sites")
        if not all(np.isfinite(a).all() for a in (self.sites, self.values, self.gradients)):
            raise ValueError("Inputs must be finite")
        if not np.isfinite(self.M) or self.M <= 0:
            raise ValueError("M must be finite and positive")
        if len(np.unique(self.sites, axis=0)) != self.n:
            raise ValueError("Sites must be distinct")
        self.h = self.gradients - self.M * self.sites
        self.c = 1.0 / (4.0 * self.M)
        self.faces = []
        for size in range(1, min(self.n, self.d + 1) + 1):
            for support in combinations(range(self.n), size):
                ids = np.array(support)
                H = 2.0 * self.c * self.h[ids] @ self.h[ids].T
                kkt = np.block([[H, np.ones((size, 1))], [np.ones((1, size)), np.zeros((1, 1))]])
                if np.linalg.matrix_rank(kkt) == size + 1:
                    self.faces.append((ids, kkt))

    def costs(self, x):
        delta = x[:, None, :] - self.sites[None, :, :]
        polynomial = self.values + np.einsum("bnd,nd->bn", delta, self.gradients)
        return polynomial + self.M * (delta * delta).sum(-1) / 2.0 - self.c * (self.h*self.h).sum(-1)

    def evaluate(self, x):
        query = np.asarray(x, dtype=np.float64)
        if query.ndim < 1 or query.shape[-1] != self.d or not np.isfinite(query).all():
            raise ValueError("Queries must be finite with last dimension d")
        shape = query.shape[:-1]
        flat = query.reshape(-1, self.d)
        b = self.costs(flat)
        best = np.full(len(flat), np.inf)
        weights = np.zeros((len(flat), self.n))
        for support, kkt in self.faces:
            rhs = np.concatenate((-b[:, support], np.ones((len(flat), 1))), axis=1)
            solution = np.linalg.solve(kkt, rhs.T).T[:, :-1]
            feasible = (solution >= 0.0).all(-1)
            mean = solution @ self.h[support]
            objective = (b[:, support] * solution).sum(-1) + self.c * (mean*mean).sum(-1)
            update = feasible & (objective < best)
            best[update] = objective[update]
            weights[update] = 0.0
            weights[np.ix_(update, support)] = solution[update]
        mean = weights @ self.h
        gradient_lambda = b + 2.0 * self.c * mean @ self.h.T
        gap = (weights * gradient_lambda).sum(-1) - gradient_lambda.min(-1)
        scale = 1.0 + np.max(np.abs(gradient_lambda), axis=-1)
        if not np.isfinite(best).all() or np.any(np.abs(gap) > 2e-10 * scale):
            raise RuntimeError("First-order reference did not meet its numerical KKT tolerance")
        if not np.allclose(weights.sum(-1), 1.0, atol=2e-13, rtol=2e-13):
            raise RuntimeError("First-order reference violated its simplex equality")
        return FirstOrderResult(best.reshape(shape), (self.M*flat+mean).reshape(*shape,self.d),
                                weights.reshape(*shape,self.n), gap.reshape(shape))


==> Code/Experiments/jet_visualization/plot_intuition.py <==
"""Additional Seaborn examples isolating the mechanisms of the formula."""

from pathlib import Path
import json
import math

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
import numpy as np
import seaborn as sns
import torch

from first_order_reference import FirstOrderReference
from plot_jets import f1, sparse_model, ORDERS, COLORS
from whitney_dual import SparseWhitneyDual


OUT = Path(__file__).parent / "results"


def components(model, x):
    """Evaluate the original primal terms at recovered dual Gibbs weights."""
    with torch.no_grad():
        result=model.evaluate(x)
        polynomials,gradient=model.polynomials(x)
        delta=x[:,None,:]-model.sites[None,:,:]
        r=torch.linalg.vector_norm(delta,dim=-1)
        if bool((r==0).any()):
            raise ValueError("This component plot uses off-site queries only")
        raw=model.mu.log()-model.q*r.log()
        logtheta=raw-torch.logsumexp(raw,-1,keepdim=True)
        R=(torch.logsumexp(logtheta+2*model.order*r.log(),-1)/(2*model.order)).exp()
        s=model.order
        beta=s-1
        A=1/math.factorial(s+1)+beta/2
        v=gradient+(model.M/math.factorial(s))*r[...,None]**(s-1)*delta
        lam=result.weights
        mean=(lam[...,None]*v).sum(-2)
        variance=(lam*((v-mean[:,None,:])**2).sum(-1)).sum(-1)
        base=(lam*polynomials).sum(-1)
        distance=(lam*A*model.M*r**(2*s)/R[:,None]**beta).sum(-1)
        var_term=-s*variance/(4*model.M*R**beta)
        entropy=beta*model.M*R**(s+1)*(torch.special.xlogy(lam,lam)-lam*logtheta).sum(-1)
        residual=(base+distance+var_term+entropy-result.primal_value).abs().max()
        if float(residual)>1e-11:
            raise AssertionError(f"Original primal decomposition error {float(residual)}")
        return {"value":result.value.numpy(),"base":base.numpy(),"distance":distance.numpy(),
                "variance":var_term.numpy(),"entropy":entropy.numpy(),
                "lambda":lam.numpy(),"theta":logtheta.exp().numpy(),
                "decomposition_error":float(residual)}


def main():
    torch.set_num_threads(1)
    OUT.mkdir(exist_ok=True)
    sns.set_theme(style="whitegrid",context="notebook",font="DejaVu Sans",
                  rc={"grid.alpha":.25,"axes.titleweight":"bold","axes.labelsize":10})
    data=np.load(OUT/"sampled_values.npz")
    sites=torch.tensor(data["sites1"],dtype=torch.float64)
    xfar=np.linspace(-1.3,1.3,601)
    xnear=np.linspace(-.6,.6,401)
    single={}
    single_errors={}
    for order in ORDERS:
        if order==1:
            model=FirstOrderReference([[0.]], [0.], [[0.]], 1.)
            near=model.evaluate(xnear[:,None]).value
            far=model.evaluate(xfar[:,None]).value
        else:
            model=SparseWhitneyDual.from_polynomials([([0.],{})],order=order,M=1.)
            with torch.no_grad():
                near=model(torch.tensor(xnear[:,None],dtype=torch.float64)).numpy()
                far=model(torch.tensor(xfar[:,None],dtype=torch.float64)).numpy()
        A=1/math.factorial(order+1)+(order-1)/2
        single_errors[str(order)]=float(np.max(np.abs(far-A*np.abs(xfar)**(order+1))))
        if single_errors[str(order)]>2e-12:
            raise AssertionError("Single-jet identity failed")
        single[order]=(near,far)

    model2=sparse_model(f1,sites,2,1.)
    xzoom=np.linspace(-.04,.04,801)
    zoom=components(model2,torch.tensor(xzoom[:,None],dtype=torch.float64))
    xcomponent=np.linspace(-.15,.15,901)
    pieces=components(model2,torch.tensor(xcomponent[:,None],dtype=torch.float64))
    query=torch.tensor(data["x1"][:,None],dtype=torch.float64)
    M_values=(1.,2.,4.)
    varied={}
    for M in M_values:
        with torch.no_grad():
            varied[M]=sparse_model(f1,sites,2,M)(query).numpy()

    fig,axs=plt.subplots(2,3,figsize=(15.4,8.4),layout="constrained")
    for order in ORDERS:
        sns.lineplot(x=xnear,y=single[order][0],color=COLORS[order],linewidth=2.2,
                     label=f"s = {order}",ax=axs[0,0])
        sns.lineplot(x=xfar,y=single[order][1],color=COLORS[order],linewidth=2.2,
                     label=f"s = {order}",ax=axs[0,1])
    for ax in axs[0,:2]:
        ax.scatter([0],[0],s=50,color="#171c23",zorder=4)
        ax.set(xlabel="x (site at zero)",ylabel="F(x)")
        ax.legend(frameon=False,loc="upper center",fontsize=9)
    axs[0,0].set_title("1 · One zero jet, near its site",fontsize=12)
    axs[0,1].set_title("2 · The same jet, farther away",fontsize=12)
    axs[0,0].text(.5,.72,r"$F(x)=A_s |x|^{s+1}$",transform=axs[0,0].transAxes,
                  ha="center",fontsize=12)

    sns.lineplot(x=data["x1"],y=data["true1"],color="#333940",linestyle="--",linewidth=1.6,
                 label="Known f",ax=axs[0,2])
    mcolors=sns.color_palette("colorblind",3)
    for M,color in zip(M_values,mcolors):
        sns.lineplot(x=data["x1"],y=varied[M],color=color,linewidth=2.,label=f"M = {M:g}",ax=axs[0,2])
    site_array=sites[:,0].numpy()
    axs[0,2].scatter(site_array,np.sin(site_array),s=36,color="#171c23",zorder=5)
    axs[0,2].set(title="3 · Change M; keep all four jets",xlabel="x",ylabel="F(x), order 2")
    axs[0,2].legend(loc="upper left",frameon=False,fontsize=9,ncols=2)

    jetcolors=sns.color_palette("colorblind",4)
    for i,color in enumerate(jetcolors):
        sns.lineplot(x=xzoom,y=zoom["lambda"][:,i],ax=axs[1,0],color=color,linewidth=2.,
                     label=f"Site {float(sites[i,0]):g}")
        sns.lineplot(x=xzoom,y=zoom["theta"][:,i],ax=axs[1,0],color=color,linewidth=1.5,
                     linestyle=":",alpha=.9)
    axs[1,0].set(title="4 · Optimized weights near the midpoint",xlabel="x (zoom)",ylabel="Weight",ylim=(-.04,1.07))
    axs[1,0].legend(loc="lower center",ncols=2,frameon=False,fontsize=8.8)
    axs[1,0].text(.5,.94,"Solid: optimized λ   ·   Dotted: distance θ",
                  transform=axs[1,0].transAxes,ha="center",fontsize=9)

    component_spec=(("distance","+ Distance penalty",mcolors[1]),
                    ("variance","− Gradient variance",mcolors[0]),
                    ("entropy","+ Entropy penalty",mcolors[2]))
    for key,label,color in component_spec:
        sns.lineplot(x=xcomponent,y=pieces[key],ax=axs[1,1],label=label,color=color,linewidth=1.8)
    sns.lineplot(x=xcomponent,y=pieces["value"]-pieces["base"],ax=axs[1,1],label="Total correction",
                 color="#242a31",linewidth=2.3,linestyle="--")
    axs[1,1].axhline(0,color="#777d84",linewidth=.8)
    axs[1,1].set(title="5 · Corrections to the weighted jets",xlabel="x (zoom)",ylabel="Contribution to F, order 2")
    axs[1,1].legend(frameon=False,fontsize=8.7,loc="upper right")

    axis=data["x2"]
    mid=int(np.argmin(np.abs(axis)))
    sns.lineplot(x=axis,y=data["true2"][mid],ax=axs[1,2],label="Known f",color="#353b43",
                 linewidth=1.8,linestyle="--")
    for order in ORDERS:
        sns.lineplot(x=axis,y=data[f"F2_order{order}"][mid],ax=axs[1,2],label=f"s = {order}",
                     color=COLORS[order],linewidth=2.)
    axs[1,2].set(title="6 · A slice between the 2D jet sites",xlabel=r"$x_1$ (with $x_2=0$)",ylabel="Function value")
    axs[1,2].legend(loc="upper left",frameon=False,fontsize=9,ncols=2)
    for ax in axs.flat:
        sns.despine(ax=ax)
    fig.suptitle("What the formula is doing\nLocal contact, distance corrections, and competition between jets",fontsize=17)
    fig.savefig(OUT/"whitney_formula_intuition.png",dpi=180,bbox_inches="tight",facecolor="white")
    plt.close(fig)
    report={"single_jet_max_identity_errors":single_errors,
            "primal_decomposition_max_error":max(zoom["decomposition_error"],pieces["decomposition_error"]),
            "max_weight_difference_from_theta_in_zoom":float(np.max(np.abs(zoom["lambda"]-zoom["theta"]))),
            "M_comparison":{str(M):{"sampled_max_abs_error":float(np.max(np.abs(varied[M]-data["true1"]))) }
                            for M in M_values},
            "midpoint_components_order2":{key:float(pieces[key][len(xcomponent)//2])
                                          for key in ("value","base","distance","variance","entropy")}}
    (OUT/"intuition_checks.json").write_text(json.dumps(report,indent=2)+"\n")
    np.savez_compressed(OUT/"intuition_values.npz",xnear=xnear,xfar=xfar,xzoom=xzoom,
                        optimized_weights=zoom["lambda"],distance_weights=zoom["theta"],
                        xcomponent=xcomponent,**{key:pieces[key] for key in ("base","distance","variance","entropy","value")},
                        **{f"single_near_s{s}":single[s][0] for s in ORDERS},
                        **{f"single_far_s{s}":single[s][1] for s in ORDERS},
                        **{f"M_{M:g}":varied[M] for M in M_values})
    print(json.dumps(report,indent=2),flush=True)


if __name__=="__main__":
    main()


==> Code/Experiments/jet_visualization/plot_jets.py <==
"""Reproduce the four-jet comparison: python plot_jets.py --output results."""

from __future__ import annotations

import argparse
import json
import math
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
import numpy as np
from scipy.optimize import minimize
import seaborn as sns
import torch

from first_order_reference import FirstOrderReference
from whitney_dual import SparseWhitneyDual, jets_from_function, multi_indices


ORDERS = (1, 2, 5)
COLORS = dict(zip(ORDERS, sns.color_palette("colorblind", 3)))
DTYPE = torch.float64


def f1(point):
    return point[0].sin()


def f2(point):
    return ((point[0]+point[1])/math.sqrt(2)).sin() + 0.5*((point[0]-point[1])/math.sqrt(2)).cos()


def sparse_model(function, sites, order, M):
    coefficients = jets_from_function(function, sites, order)
    indices = multi_indices(sites.shape[1], order)
    # Remove only exactly zero entries, not a threshold approximation.
    records = []
    for site, row in zip(sites, coefficients):
        records.append((site, [(alpha, coefficient) for alpha, coefficient in zip(indices, row)
                               if bool(coefficient != 0)]))
    return SparseWhitneyDual.from_polynomials(records, order=order, M=M,
                                              atol=1e-11, rtol=1e-10, max_iter=150)


def first_model(function, sites, M):
    sites_with_grad = sites.clone().requires_grad_()
    values = torch.stack([function(z) for z in sites_with_grad])
    gradient, = torch.autograd.grad(values.sum(), sites_with_grad)
    return FirstOrderReference(sites.numpy(), values.detach().numpy(), gradient.detach().numpy(), M)


def verify_first_order(reference, probes):
    result = reference.evaluate(probes)
    errors = []
    for x, predicted in zip(probes, result.value):
        b = reference.costs(x[None, :])[0]
        def objective(lam):
            mean = lam @ reference.h
            return b @ lam + reference.c * (mean @ mean)
        def jacobian(lam):
            return b + 2*reference.c*(reference.h @ (lam @ reference.h))
        solved = minimize(objective, np.full(reference.n, 1/reference.n), jac=jacobian,
                          method="SLSQP", bounds=[(0., 1.)]*reference.n,
                          constraints={"type":"eq", "fun":lambda w:w.sum()-1,
                                       "jac":lambda w:np.ones_like(w)},
                          options={"ftol":1e-13,"maxiter":300})
        if not solved.success:
            raise RuntimeError(solved.message)
        errors.append(abs(predicted-solved.fun))
    if max(errors) > 2e-10:
        raise AssertionError(f"Independent first-order QP disagreement {max(errors)}")
    at_sites = reference.evaluate(reference.sites)
    value_error = float(np.max(np.abs(at_sites.value-reference.values)))
    gradient_error = float(np.max(np.abs(at_sites.gradient-reference.gradients)))
    if value_error > 1e-11 or gradient_error > 1e-10:
        raise AssertionError("First-order jets were not recovered numerically")
    return {"independent_scipy_max_value_error": max(errors),
            "site_value_error":value_error, "site_gradient_error":gradient_error}


def compute(function, sites, query, M, dimension, seed):
    rng = np.random.default_rng(seed)
    truth = torch.stack([function(point) for point in query]).numpy()
    values = {}
    summaries = []
    first = first_model(function, sites, M)
    probes = np.vstack([rng.uniform(-0.9,0.9,(12,dimension)), sites.numpy()])
    first_checks = verify_first_order(first, probes)
    for order in ORDERS:
        if order == 1:
            result = first.evaluate(query.numpy())
            estimate = result.value
            max_gap = float(np.max(np.abs(result.gap)))
            site_value_error = first_checks["site_value_error"]
            site_gradient_error = first_checks["site_gradient_error"]
            terms = 4*(dimension+1)
            max_iterations = None
        else:
            model = sparse_model(function, sites, order, M)
            batches = []
            gaps = []
            iterations = []
            with torch.no_grad():
                for batch in query.split(2048):
                    result = model.evaluate(batch)
                    if not bool(result.converged.all()):
                        raise AssertionError("Unconverged dual solve")
                    batches.append(result.value)
                    gaps.append(result.gap)
                    iterations.append(result.iterations)
            estimate = torch.cat(batches).numpy()
            max_gap = float(torch.cat(gaps).max())
            max_iterations = int(torch.cat(iterations).max())
            on_sites = sites.clone().requires_grad_()
            site_values = model(on_sites)
            gradients, = torch.autograd.grad(site_values.sum(), on_sites)
            site_value_error = float((site_values.detach()-torch.tensor(first.values)).abs().max())
            site_gradient_error = float((gradients-torch.tensor(first.gradients)).abs().max())
            if site_value_error > 1e-12 or site_gradient_error > 1e-12:
                raise AssertionError("Prescribed site values/gradients disagree")
            terms = model.coefficients.numel()
        error = estimate-truth
        values[order] = estimate
        summaries.append({"dimension":dimension,"order":order,"sites":4,"M":M,
                          "queries":len(query),"sampled_max_abs_error":float(np.max(np.abs(error))),
                          "sampled_rmse":float(np.sqrt(np.mean(error**2))),
                          "sampled_min_signed_error":float(error.min()),
                          "sampled_max_signed_error":float(error.max()),
                          "max_numerical_gap":max_gap,"max_newton_steps":max_iterations,
                          "site_value_error":site_value_error,"site_gradient_error":site_gradient_error,
                          "stored_terms":terms,"all_queries_solved":True})
        print(json.dumps(summaries[-1]), flush=True)
    return truth, values, summaries, first_checks


def plot_one_dimension(grid, truth, estimates, sites, summaries, output):
    fig, axes = plt.subplots(2,3,figsize=(14.2,6.8),sharex=True,
                             gridspec_kw={"height_ratios":[2.1,1.]},layout="constrained")
    errors = [estimates[s]-truth for s in ORDERS]
    error_limit = max(np.max(np.abs(e)) for e in errors)*1.12
    for column, order in enumerate(ORDERS):
        top, bottom = axes[:,column]
        sns.lineplot(x=grid,y=truth,ax=top,color="#3c4148",linestyle="--",linewidth=2,label="Known function f")
        sns.lineplot(x=grid,y=estimates[order],ax=top,color=COLORS[order],linewidth=2.4,label="Reconstruction F")
        sns.scatterplot(x=sites[:,0],y=np.sin(sites[:,0]),ax=top,color="#161b22",s=55,zorder=6,label="Jet sites")
        top.set(title=f"Jet order s = {order}",ylabel="Function value" if column==0 else "",ylim=(-1.18,1.2))
        top.legend().remove()
        top.text(.03,.95,f"Max sampled error: {summaries[column]['sampled_max_abs_error']:.3g}",
                 transform=top.transAxes,va="top",fontsize=10,color="#404650")
        sns.lineplot(x=grid,y=errors[column],ax=bottom,color=COLORS[order],linewidth=1.9)
        bottom.axhline(0,color="#777d84",linewidth=.8)
        for site in sites[:,0]:
            bottom.axvline(site,color="#9ea3aa",linewidth=.6,linestyle=":")
        bottom.set(xlabel="x",ylabel="Signed error F − f" if column==0 else "",ylim=(-error_limit,error_limit),
                   xlim=(grid.min(),grid.max()))
        sns.despine(ax=top)
        sns.despine(ax=bottom)
    handles,labels=axes[0,0].get_legend_handles_labels()
    fig.legend(handles,labels,loc="outside lower center",ncols=3,frameon=False)
    fig.suptitle("One dimension · four prescribed jets\n"+r"$f(x)=\sin x$ · same sites and $M=1$ at every order",fontsize=17)
    fig.savefig(output/"whitney_jets_1d.png",dpi=180,bbox_inches="tight",facecolor="white")
    plt.close(fig)


def plot_two_dimensions(axis, truth, estimates, sites, summaries, output):
    n=len(axis)
    matrices=[truth.reshape(n,n)]+[estimates[s].reshape(n,n) for s in ORDERS]
    errors=[(estimates[s]-truth).reshape(n,n) for s in ORDERS]
    low=min(np.min(m) for m in matrices)
    high=max(np.max(m) for m in matrices)
    error_limit=max(np.max(np.abs(e)) for e in errors)
    fig=plt.figure(figsize=(15.3,8.2),layout="constrained")
    spec=fig.add_gridspec(2,5,width_ratios=[1,1,1,1,.05])
    axes=[[fig.add_subplot(spec[row,col]) for col in range(4)] for row in range(2)]
    color_axes=[fig.add_subplot(spec[row,4]) for row in range(2)]
    ticks=np.linspace(-1,1,5)
    positions=(ticks-axis[0])/(axis[-1]-axis[0])*(n-1)+.5
    site_x=(sites[:,0]-axis[0])/(axis[-1]-axis[0])*(n-1)+.5
    site_y=(axis[-1]-sites[:,1])/(axis[-1]-axis[0])*(n-1)+.5

    def heatmap(matrix,ax,cmap,vmin,vmax,colorbar,cax):
        sns.heatmap(matrix[::-1],ax=ax,cmap=cmap,vmin=vmin,vmax=vmax,square=True,
                    cbar=colorbar,cbar_ax=cax if colorbar else None,
                    xticklabels=False,yticklabels=False,rasterized=True)
        ax.set_xticks(positions,labels=[f"{v:g}" for v in ticks],rotation=0)
        ax.set_yticks(positions,labels=[f"{v:g}" for v in ticks[::-1]],rotation=0)
        ax.set(xlabel=r"$x_1$",ylabel=r"$x_2$")
        ax.scatter(site_x,site_y,s=48,c="#151a20",edgecolors="white",linewidths=1.2,zorder=4)

    titles=["Known function f"]+[f"Reconstruction · s = {s}" for s in ORDERS]
    for col,matrix in enumerate(matrices):
        heatmap(matrix,axes[0][col],sns.color_palette("mako",as_cmap=True),low,high,col==3,color_axes[0])
        axes[0][col].set_title(titles[col],fontsize=12,pad=11)
    color_axes[0].set_ylabel("Function value",labelpad=10)
    for col,(order,error) in enumerate(zip(ORDERS,errors),start=1):
        heatmap(error,axes[1][col],sns.color_palette("vlag",as_cmap=True),-error_limit,error_limit,
                col==3,color_axes[1])
        axes[1][col].set_title(f"Error F − f · s = {order}\nMax sampled |error| = {summaries[col-1]['sampled_max_abs_error']:.3g}",
                              fontsize=11,pad=10)
    color_axes[1].set_ylabel("Signed error",labelpad=10)
    note=axes[1][0]
    note.axis("off")
    note.text(.03,.91,"Same four locations",transform=note.transAxes,fontsize=15,fontweight="bold")
    note.text(.03,.81,"Black dots mark the jet sites.\nEvery order uses values and all\nderivatives through that order.",
              transform=note.transAxes,fontsize=11,va="top",linespacing=1.6)
    note.text(.03,.57,"Same bound: M = 1.5\nUniform base weights μ\nShared color scales across orders",
              transform=note.transAxes,fontsize=11,va="top",linespacing=1.6)
    note.text(.03,.30,"Red error: F exceeds f\nBlue error: F is below f\nErrors are sampled on a 201 × 201 grid.",
              transform=note.transAxes,fontsize=10.5,va="top",linespacing=1.6,color="#525963")
    fig.suptitle("Two dimensions · four prescribed jets\n"+
                 r"$f(x_1,x_2)=\sin((x_1+x_2)/\sqrt{2})+\frac{1}{2}\cos((x_1-x_2)/\sqrt{2})$",fontsize=17)
    fig.savefig(output/"whitney_jets_2d.png",dpi=180,bbox_inches="tight",facecolor="white")
    plt.close(fig)


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output",type=Path,default=Path(__file__).parent/"results")
    args=parser.parse_args()
    args.output.mkdir(parents=True,exist_ok=True)
    torch.set_num_threads(1)
    sns.set_theme(style="whitegrid",context="notebook",font="DejaVu Sans",
                  rc={"axes.titleweight":"bold","grid.alpha":.28,"axes.labelsize":11})
    sites1=torch.tensor([[-1.2],[-.4],[.4],[1.2]],dtype=DTYPE)
    grid1=np.linspace(-1.5,1.5,1201)
    for site in sites1[:,0].numpy():
        grid1[np.argmin(abs(grid1-site))]=site
    truth1,estimates1,summary1,check1=compute(f1,sites1,torch.tensor(grid1[:,None],dtype=DTYPE),1.,1,1729)
    sites2=torch.tensor([[-.6,-.6],[.6,-.6],[-.6,.6],[.6,.6]],dtype=DTYPE)
    axis=np.linspace(-1.,1.,201)
    for site in (-.6,.6):
        axis[np.argmin(abs(axis-site))]=site
    xx,yy=np.meshgrid(axis,axis,indexing="xy")
    queries2=torch.tensor(np.stack((xx.ravel(),yy.ravel()),-1),dtype=DTYPE)
    truth2,estimates2,summary2,check2=compute(f2,sites2,queries2,1.5,2,1730)
    plot_one_dimension(grid1,truth1,estimates1,sites1.numpy(),summary1,args.output)
    plot_two_dimensions(axis,truth2,estimates2,sites2.numpy(),summary2,args.output)
    report={"torch":torch.__version__,"seaborn":sns.__version__,"matplotlib":matplotlib.__version__,
            "device":"cpu","dtype":"float64","seed":1729,"summaries":summary1+summary2,
            "first_order_checks":{"1d":check1,"2d":check2},
            "sites_1d":sites1.tolist(),"sites_2d":sites2.tolist(),
            "one_dimensional_target":"sin(x)",
            "two_dimensional_target":"sin((x1+x2)/sqrt(2)) + 0.5*cos((x1-x2)/sqrt(2))"}
    (args.output/"results.json").write_text(json.dumps(report,indent=2)+"\n")
    np.savez_compressed(args.output/"sampled_values.npz",x1=grid1,true1=truth1,sites1=sites1.numpy(),
                        x2=axis,true2=truth2.reshape(len(axis),len(axis)),sites2=sites2.numpy(),
                        **{f"F1_order{s}":estimates1[s] for s in ORDERS},
                        **{f"F2_order{s}":estimates2[s].reshape(len(axis),len(axis)) for s in ORDERS})
    print("Saved both Seaborn figures, sampled arrays, and results.json",flush=True)


if __name__=="__main__":
    main()


==> Code/Experiments/jet_visualization/whitney-dual/benchmarks/benchmark.py <==
"""Reproducible CPU benchmark; run from the installed project root.

This measures wall time on the current host, not asymptotic complexity or
the numerical precision needed for arbitrary geometries.
"""

from __future__ import annotations

import argparse
import json
import math
import platform
import statistics
import time
from pathlib import Path

import torch

from whitney_dual import SparseWhitneyDual, WhitneyDual, multi_indices, solve_dual


def quadratic_jets(sites: torch.Tensor) -> torch.Tensor:
    """Independent exact coefficients for f(x)=|x|²/2, s=2."""
    coefficients = sites.new_zeros((len(sites), len(multi_indices(sites.shape[1], 2))))
    for k, alpha in enumerate(multi_indices(sites.shape[1], 2)):
        if sum(alpha) == 0:
            coefficients[:, k] = 0.5 * sites.square().sum(-1)
        elif sum(alpha) == 1:
            coefficients[:, k] = sites[:, alpha.index(1)]
        elif 2 in alpha:
            coefficients[:, k] = 0.5
    return coefficients


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path)
    parser.add_argument("--repeats", type=int, default=3)
    parser.add_argument("--threads", type=int, default=1)
    args = parser.parse_args()
    if args.repeats < 1 or args.threads < 1:
        parser.error("repeats and threads must be positive")
    torch.set_num_threads(args.threads)
    generator = torch.Generator().manual_seed(1729)
    rows = []
    for kind in ("generic_dual", "full_extension", "sparse_extension"):
        cases = ((16, 2, 32), (128, 2, 32), (1024, 2, 32), (128, 8, 32))
        if kind == "sparse_extension":
            cases = ((16, 2, 32), (128, 8, 32), (32, 32, 8))
        for n, d, batch in cases:
            order = 8 if kind == "sparse_extension" and d == 32 else 2
            extra = {}
            if kind == "generic_dual":
                costs = torch.randn(batch, n, generator=generator, dtype=torch.float64)
                features = torch.randn(batch, n, d, generator=generator, dtype=torch.float64)
                logweights = costs.new_full(costs.shape, -float(torch.tensor(n).double().log()))

                def run():
                    return solve_dual(costs, features, logweights)
            elif kind == "full_extension":
                sites = torch.rand(n, d, generator=generator, dtype=torch.float64)
                query = torch.rand(batch, d, generator=generator, dtype=torch.float64)
                model = WhitneyDual(sites, quadratic_jets(sites), order=2, M=1.0)

                def run():
                    return model.evaluate(query)

            else:
                # f(x)=x_0: exactly two stored local terms per site, independent
                # of the ambient full polynomial basis size.
                sites = torch.rand(n, d, generator=generator, dtype=torch.float64)
                query = torch.rand(batch, d, generator=generator, dtype=torch.float64)
                term_sites = torch.arange(n).repeat_interleave(2)
                exponents = torch.zeros((2 * n, d), dtype=torch.long)
                exponents[1::2, 0] = 1
                coefficients = torch.stack((sites[:, 0], torch.ones(n, dtype=sites.dtype)), -1).flatten()
                model = SparseWhitneyDual(sites, term_sites, exponents, coefficients,
                                         order=order, M=1.0)
                extra = {"order": order, "stored_terms": 2 * n,
                         "dense_coefficient_slots": n * math.comb(d + order, order)}

                def run():
                    return model.evaluate(query)

            with torch.no_grad():
                run()
                times = []
                for _ in range(args.repeats):
                    started = time.perf_counter()
                    result = run()
                    times.append((time.perf_counter() - started) * 1000)
            rows.append({
                "kind": kind, "N": n, "d": d, "query_batch": batch,
                "median_ms": statistics.median(times), "repeats": args.repeats,
                "max_gap": float(result.gap.max()),
                "max_iterations": int(result.iterations.max()),
                "all_converged": bool(result.converged.all()),
                **extra,
            })
    report = {
        "seed": 1729, "torch": torch.__version__, "python": platform.python_version(),
        "platform": platform.platform(), "device": "cpu", "dtype": "float64",
        "torch_threads": torch.get_num_threads(), "cuda_available": torch.cuda.is_available(),
        "rows": rows,
    }
    serialized = json.dumps(report, indent=2)
    print(serialized)
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(serialized + "\n", encoding="utf-8")


if __name__ == "__main__":
    main()


==> Code/Experiments/jet_visualization/whitney-dual/examples/minimal.py <==
"""Run with: python examples/minimal.py (after installing the package)."""

import torch

from whitney_dual import WhitneyDual, jets_from_function


def main() -> None:
    torch.manual_seed(1729)
    sites = torch.tensor([[-1.0], [0.0], [1.0]], dtype=torch.float64)
    coefficients = jets_from_function(lambda z: z[0].sin(), sites, order=2)
    model = WhitneyDual(sites, coefficients, order=2, M=1.0)
    x = torch.tensor([[-0.7], [0.25], [0.8]], dtype=torch.float64,
                     requires_grad=True)
    result = model.evaluate(x)
    gradient, = torch.autograd.grad(result.value.sum(), x, create_graph=True)
    curvature, = torch.autograd.grad(gradient.sum(), x)
    print("F(x):", result.value.detach().tolist())
    print("F'(x):", gradient.squeeze(-1).detach().tolist())
    print("F''(x):", curvature.squeeze(-1).detach().tolist())
    print("primal-dual gaps:", result.gap.detach().tolist())
    print("converged:", result.converged.tolist())
    print("site value errors:", (model(sites) - sites[:, 0].sin()).abs().tolist())


if __name__ == "__main__":
    main()


==> Code/Experiments/jet_visualization/whitney-dual/examples/sparse_polynomials.py <==
"""Run: python examples/sparse_polynomials.py after installing whitney-dual."""

import tempfile
from pathlib import Path

import torch

from whitney_dual.sparse import SparseWhitneyDual


def main() -> None:
    # Jets of f(x,y)=1+x+2x^2+3xy at (0,0) and (1,0).
    # Local ordinary coefficients include D^alpha f(X_i)/alpha! already.
    records = [
        ([0., 0.], {(0, 0): 1., (1, 0): 1., (2, 0): 2., (1, 1): 3.}),
        ([1., 0.], {(0, 0): 4., (1, 0): 5., (0, 1): 3., (2, 0): 2., (1, 1): 3.}),
    ]
    extension = SparseWhitneyDual.from_polynomials(records, order=2, M=1.)
    x = torch.tensor([[0., 0.], [.25, .2], [.5, .2], [1., 0.]], dtype=torch.float64, requires_grad=True)
    result = extension.evaluate(x)
    gradient = torch.autograd.grad(result.value.sum(), x)[0]
    print(extension)
    print("Values:", result.value.detach())
    print("Gradients:", gradient)
    print("Converged:", result.converged)
    print("Numerical primal-dual gaps:", result.gap.detach())
    print("Recovered mixing weights:", result.weights.detach())
    # Save/reload the reusable object; use your own persistent path in practice.
    with tempfile.TemporaryDirectory() as directory:
        checkpoint = Path(directory) / "sparse_extension.pt"
        extension.save(checkpoint)
        restored = SparseWhitneyDual.load(checkpoint)
        torch.testing.assert_close(restored(x.detach()), result.value.detach(), rtol=0., atol=0.)
    print("Checkpoint roundtrip: passed")


if __name__ == "__main__":
    main()


==> Code/Experiments/jet_visualization/whitney-dual/src/whitney_dual/__init__.py <==
"""The s >= 2 entropy-variance Whitney extension, evaluated through its dual."""

from .jets import evaluate_jets, jets_from_function, multi_indices
from .model import WhitneyDual, WhitneyResult, whitney_dual
from .solver import DualResult, solve_dual
from .sparse import SparseWhitneyDual, evaluate_sparse_polynomials, sparse_whitney_dual

__version__ = "0.1.0"

__all__ = [
    "DualResult",
    "WhitneyDual",
    "SparseWhitneyDual",
    "WhitneyResult",
    "evaluate_jets",
    "evaluate_sparse_polynomials",
    "jets_from_function",
    "multi_indices",
    "solve_dual",
    "sparse_whitney_dual",
    "whitney_dual",
]


==> Code/Experiments/jet_visualization/whitney-dual/src/whitney_dual/jets.py <==
"""Taylor-jet storage and evaluation, without factorial ambiguity.

``coefficients[i, k]`` is ``D**alpha f(sites[i]) / alpha!`` for the
multi-index ``alpha = multi_indices(d, order)[k]``.  Thus a jet is the
ordinary polynomial ``sum_alpha coefficients[i, alpha] * (x-X_i)**alpha``.
"""

from __future__ import annotations

from functools import lru_cache
import math
from typing import Callable

import torch
from torch import Tensor


def _check_order(order: int, *, minimum: int = 0) -> None:
    if isinstance(order, bool) or not isinstance(order, int) or order < minimum:
        raise ValueError(f"order must be an integer >= {minimum}, got {order!r}")


@lru_cache(maxsize=128)
def multi_indices(dimension: int, order: int) -> tuple[tuple[int, ...], ...]:
    """Return multi-indices of total degree at most ``order``.

    Ordering is increasing total degree, then ascending lexicographic order.
    For example ``multi_indices(2, 2)`` is
    ``((0,0), (0,1), (1,0), (0,2), (1,1), (2,0))``.
    Its length is ``binom(dimension + order, order)``.
    """
    _check_order(order)
    if isinstance(dimension, bool) or not isinstance(dimension, int) or dimension < 1:
        raise ValueError("dimension must be a positive integer")

    def homogeneous(total: int, dimensions: int):
        if dimensions == 1:
            yield (total,)
        else:
            for first in range(total + 1):
                for rest in homogeneous(total - first, dimensions - 1):
                    yield (first,) + rest

    return tuple(alpha for degree in range(order + 1) for alpha in homogeneous(degree, dimension))


def _check_float_tensor(name: str, tensor: Tensor) -> None:
    if not isinstance(tensor, Tensor):
        raise TypeError(f"{name} must be a torch.Tensor")
    if tensor.dtype not in (torch.float32, torch.float64):
        raise TypeError(f"{name} must have dtype torch.float32 or torch.float64")
    if not bool(torch.isfinite(tensor).all()):
        raise ValueError(f"{name} must contain only finite entries")


def _validate_jet_shapes(sites: Tensor, coefficients: Tensor, order: int) -> None:
    _check_order(order)
    _check_float_tensor("sites", sites)
    _check_float_tensor("coefficients", coefficients)
    if sites.ndim != 2 or sites.shape[0] < 1 or sites.shape[1] < 1:
        raise ValueError("sites must have shape [N, d] with N,d >= 1")
    count = math.comb(sites.shape[1] + order, order)
    if coefficients.shape != (sites.shape[0], count):
        raise ValueError(
            f"coefficients must have shape [{sites.shape[0]}, {count}] for "
            f"dimension {sites.shape[1]} and order {order}; got {tuple(coefficients.shape)}"
        )
    if coefficients.dtype != sites.dtype or coefficients.device != sites.device:
        raise ValueError("sites and coefficients must have the same dtype and device")


def _validate_queries(x: Tensor, sites: Tensor) -> None:
    _check_float_tensor("x", x)
    if x.ndim < 1 or x.shape[-1] != sites.shape[1]:
        raise ValueError(f"x must have shape [..., {sites.shape[1]}]")
    if x.dtype != sites.dtype or x.device != sites.device:
        raise ValueError("x, sites and coefficients must have the same dtype and device")


def _evaluate_polynomials(
    offsets: Tensor, coefficients: Tensor, order: int, *, gradients: bool = True
) -> tuple[Tensor, Tensor | None]:
    """Evaluate broadcast-compatible polynomials; callers validate inputs.

    Products and exponent-lowered monomials are used instead of dividing a
    monomial by a coordinate.  Derivatives therefore remain valid at zero
    coordinates.  Work and temporary storage are O(batch * K * d).
    """
    dimension = offsets.shape[-1]
    indices = multi_indices(dimension, order)
    exponent = torch.tensor(indices, dtype=torch.long, device=offsets.device)
    factors: list[Tensor] = []
    derivatives: list[Tensor] = []
    for axis in range(dimension):
        coordinate = offsets[..., axis]
        powers = [torch.ones_like(coordinate)]
        for _ in range(order):
            powers.append(powers[-1] * coordinate)
        power_stack = torch.stack(powers, dim=-1)
        alpha = exponent[:, axis]
        factors.append(power_stack[..., alpha])
        if gradients:
            derivatives.append(power_stack[..., (alpha - 1).clamp_min(0)] * alpha)

    prefixes = [torch.ones_like(factors[0])]
    for factor in factors:
        prefixes.append(prefixes[-1] * factor)
    values = (coefficients * prefixes[-1]).sum(dim=-1)
    if not gradients:
        return values, None
    suffix = torch.ones_like(factors[0])
    gradient_columns = []
    for axis in reversed(range(dimension)):
        monomial_derivative = prefixes[axis] * derivatives[axis] * suffix
        gradient_columns.append((coefficients * monomial_derivative).sum(dim=-1))
        suffix = suffix * factors[axis]
    return values, torch.stack(gradient_columns[::-1], dim=-1)


def _evaluate_jets_unchecked(
    x: Tensor, sites: Tensor, coefficients: Tensor, order: int
) -> tuple[Tensor, Tensor]:
    values, gradients = _evaluate_polynomials(x.unsqueeze(-2) - sites, coefficients, order)
    assert gradients is not None
    return values, gradients


def evaluate_jets(
    x: Tensor, sites: Tensor, coefficients: Tensor, order: int
) -> tuple[Tensor, Tensor]:
    """Evaluate all jets and their first derivatives at each query.

    Args:
        x: Query coordinates, shape ``[..., d]``.
        sites: Jet centers, shape ``[N, d]``.
        coefficients: Taylor-normalized coefficients, shape ``[N, K]``.
        order: Maximum polynomial degree; ``K = binom(d + order, order)``.

    Returns:
        Values of shape ``[..., N]`` and gradients of shape ``[..., N, d]``.
        Inputs must share a float32/float64 dtype and device.  Graphs through
        all inputs are preserved; no host copies or numerical differentiation
        are used.  The polynomial identities are exact in real arithmetic.
    """
    _validate_jet_shapes(sites, coefficients, order)
    _validate_queries(x, sites)
    values, gradients = _evaluate_jets_unchecked(x, sites, coefficients, order)
    if not bool(torch.isfinite(values).all() and torch.isfinite(gradients).all()):
        raise FloatingPointError("Taylor polynomial evaluation overflowed; rescale coordinates/data")
    return values, gradients


def jets_from_function(
    function: Callable[[Tensor], Tensor],
    sites: Tensor,
    order: int,
    *,
    create_graph: bool = False,
) -> Tensor:
    """Extract Taylor coefficients of a scalar differentiable PyTorch function.

    ``function`` receives one point of shape ``[d]`` and must return a scalar
    tensor with the same dtype/device.  It must possess the requested partial
    derivatives.  Autograd cannot verify this smoothness assumption.

    ``create_graph=False`` returns fixed fitted data and intentionally detaches
    the result.  With ``True``, graphs to differentiable sites and function
    parameters are retained.  Recompute such jets for each training iteration
    instead of reusing a consumed non-leaf graph.  Cost can be substantial at
    high dimension/order because there are ``binom(d+order, order)`` entries.
    """
    _check_order(order)
    _check_float_tensor("sites", sites)
    if sites.ndim != 2 or min(sites.shape) < 1:
        raise ValueError("sites must have shape [N, d] with N,d >= 1")
    indices = multi_indices(sites.shape[1], order)
    rows = []
    with torch.enable_grad():
        for site in sites.unbind(0):
            point = site if site.requires_grad else site.clone().requires_grad_(True)
            value = function(point)
            if not isinstance(value, Tensor) or value.ndim != 0:
                raise ValueError("function must return a scalar torch.Tensor")
            if value.dtype != sites.dtype or value.device != sites.device:
                raise ValueError("function output must share sites' dtype and device")
            # The zero term supports constant functions and vanished derivatives.
            zero = (point * 0.0).sum()
            derivatives = {indices[0]: value + zero}
            for alpha in indices[1:]:
                axis = next(j for j, a in enumerate(alpha) if a)
                predecessor = list(alpha)
                predecessor[axis] -= 1
                lower = derivatives[tuple(predecessor)]
                if lower.requires_grad:
                    derivative = torch.autograd.grad(
                        lower, point, create_graph=True, retain_graph=True, allow_unused=True
                    )[0]
                else:
                    derivative = None
                # If the predecessor stores D^gamma f/gamma!, divide the
                # next partial derivative by alpha_axis to obtain D^alpha
                # f/alpha!.  Incremental normalization avoids large factorials.
                derivatives[alpha] = zero if derivative is None else derivative[axis] / alpha[axis] + zero
            row = torch.stack([derivatives[alpha] for alpha in indices])
            rows.append(row if create_graph else row.detach())
    result = torch.stack(rows)
    if not bool(torch.isfinite(result).all()):
        raise FloatingPointError("function or requested derivatives produced non-finite jet data")
    return result


==> Code/Experiments/jet_visualization/whitney-dual/src/whitney_dual/model.py <==
"""Batched PyTorch implementation of the manuscript's ``s >= 2`` formula."""

from __future__ import annotations

from dataclasses import dataclass
import math
from numbers import Real
from typing import Any, Callable

import torch
from torch import Tensor, nn

from .jets import (
    _check_float_tensor,
    _check_order,
    _evaluate_jets_unchecked,
    _evaluate_polynomials,
    _validate_jet_shapes,
    _validate_queries,
)
from .solver import solve_dual


@dataclass(frozen=True)
class WhitneyResult:
    """Value and numerical solve diagnostics, preserving query batch axes.

    ``value`` is the evaluated dual objective and ``gap`` is the recovered
    primal-minus-dual gap in the original function-value units.  In exact
    arithmetic they bracket the optimum as ``value <= F <= value + gap``.
    Floating-point diagnostics are not interval-arithmetic certificates.
    ``u`` and ``gradient_norm`` use the dimensionless, centered solver units.
    At sites the value is the site's Taylor polynomial, weights are one-hot,
    gap/iterations/residual/u are zero, and ``converged`` is true.
    """

    value: Tensor
    gap: Tensor
    weights: Tensor
    converged: Tensor
    iterations: Tensor
    gradient_norm: Tensor
    u: Tensor
    at_sites: Tensor

    @property
    def primal_value(self) -> Tensor:
        """Recovered primal objective (up to floating-point arithmetic)."""
        return self.value + self.gap


def _validate_parameters(
    sites: Tensor,
    coefficients: Tensor,
    *,
    order: int,
    M: float | Tensor,
    mu: Tensor | None,
    q: float | None,
) -> tuple[Tensor, Tensor, float]:
    _validate_jet_shapes(sites, coefficients, order)
    return _validate_geometry_parameters(sites, order=order, M=M, mu=mu, q=q)


def _validate_geometry_parameters(
    sites: Tensor,
    *,
    order: int,
    M: float | Tensor,
    mu: Tensor | None,
    q: float | None,
) -> tuple[Tensor, Tensor, float]:
    """Shared dense/sparse geometry validation; never enumerates monomials."""
    _check_order(order, minimum=2)
    _check_float_tensor("sites", sites)
    if sites.ndim != 2 or sites.shape[0] < 1 or sites.shape[1] < 1:
        raise ValueError("sites must have shape [N, d] with N,d >= 1")
    if torch.unique(sites, dim=0).shape[0] != sites.shape[0]:
        raise ValueError("sites must be pairwise distinct; merge consistent duplicate jets first")

    if isinstance(M, Tensor):
        _check_float_tensor("M", M)
        if M.ndim != 0:
            raise ValueError("M must be a scalar (zero-dimensional tensor)")
        if M.dtype != sites.dtype or M.device != sites.device:
            raise ValueError("tensor M must share sites' dtype and device")
        magnitude = M
    elif isinstance(M, Real) and not isinstance(M, bool):
        magnitude = torch.as_tensor(M, dtype=sites.dtype, device=sites.device)
    else:
        raise TypeError("M must be a positive real number or scalar torch.Tensor")
    if not bool(torch.isfinite(magnitude) & (magnitude > 0)):
        raise ValueError(
            "M must be finite and strictly positive: the dual contains 1/M and log(M). "
            "The separate M=0 common-polynomial branch is not part of this interface."
        )

    if mu is None:
        geometry_weights = torch.full(
            (sites.shape[0],), 1.0 / sites.shape[0], dtype=sites.dtype, device=sites.device
        )
    else:
        _check_float_tensor("mu", mu)
        if mu.shape != (sites.shape[0],):
            raise ValueError(f"mu must have shape [{sites.shape[0]}]")
        if mu.dtype != sites.dtype or mu.device != sites.device:
            raise ValueError("mu must share sites' dtype and device")
        if not bool((mu > 0).all()):
            raise ValueError("all mu entries must be strictly positive")
        tolerance = 32 * torch.finfo(mu.dtype).eps
        if not bool(torch.isclose(mu.sum(), mu.new_tensor(1.0), rtol=tolerance, atol=tolerance)):
            raise ValueError("mu must sum to one; use positive_logits.softmax(-1) for trainable weights")
        geometry_weights = mu

    exponent = float(2 * order + 46 * sites.shape[1] + 2) if q is None else q
    if isinstance(exponent, bool) or not isinstance(exponent, Real) or not math.isfinite(exponent) or exponent <= 0:
        raise ValueError("q must be a finite positive real number")
    return magnitude, geometry_weights, float(exponent)


def _require_finite(name: str, tensor: Tensor) -> None:
    if not bool(torch.isfinite(tensor).all()):
        raise FloatingPointError(
            f"{name} is outside the floating-point range; use float64 and/or rescale "
            "coordinates, jet data and M consistently"
        )


def _validate_solver_options(max_iter: int, atol: float, rtol: float, strict: bool) -> None:
    if isinstance(max_iter, bool) or not isinstance(max_iter, int) or max_iter < 1:
        raise ValueError("max_iter must be a positive integer")
    for name, tolerance in (("atol", atol), ("rtol", rtol)):
        if isinstance(tolerance, bool) or not isinstance(tolerance, Real) or not math.isfinite(tolerance) or tolerance < 0:
            raise ValueError(f"{name} must be a finite nonnegative real number")
    if atol == 0 and rtol == 0:
        raise ValueError("at least one of atol and rtol must be positive")
    if not isinstance(strict, bool):
        raise TypeError("strict must be a bool")


def whitney_dual(
    x: Tensor,
    sites: Tensor,
    coefficients: Tensor,
    *,
    order: int,
    M: float | Tensor,
    mu: Tensor | None = None,
    q: float | None = None,
    max_iter: int = 100,
    atol: float = 1e-10,
    rtol: float = 1e-8,
    strict: bool = True,
) -> WhitneyResult:
    """Evaluate the dual extension while preserving all input autograd paths.

    Shapes: ``x [...,d]``, ``sites [N,d]``, ``coefficients [N,K]``, ``mu [N]``,
    ``M []``; ``K=binom(d+order,order)``.  All tensor data must share float32 or
    float64 dtype and device.  Float64 is recommended, particularly near sites;
    float32 normally needs explicit looser solver tolerances (for example
    ``atol=1e-6, rtol=1e-5``).  Tolerances bound the dimensionless stationarity
    residual, not a user-specified absolute error in the original units.

    ``M>0`` and ``order>=2`` are essential to this dual.  The code does not
    verify that the supplied jets admit a witness with seminorm at most M.
    Uniform geometry weights and ``q=2*order+46*d+2`` are defaults.  The
    manuscript's regularity theorem additionally requires the appropriate
    doubling condition on mu; weights are not constructed/certified here.
    A positive q override computes the corresponding changed formula.

    Exact equality with a site selects that site's polynomial.  No neighborhood
    is snapped to a site.  This yields the prescribed query derivatives through
    order s at the site under the manuscript's compatibility assumptions, but
    does not establish global regularity for arbitrary incompatible input jets.

    A nearest-site polynomial and gradient are subtracted as a common gauge.
    Geometry is evaluated with log-sum-exp; no weights are truncated or clamped.
    Strict mode raises on an unconverged numerical solve.  With strict=False,
    inspect ``converged`` and ``gap`` before accepting an approximate value.
    """
    _validate_jet_shapes(sites, coefficients, order)

    def evaluate_all(queries: Tensor) -> tuple[Tensor, Tensor]:
        return _evaluate_jets_unchecked(queries, sites, coefficients, order)

    def evaluate_selected(queries: Tensor, selected: Tensor) -> Tensor:
        return _evaluate_polynomials(
            queries - sites[selected], coefficients[selected], order, gradients=False
        )[0]

    return _evaluate_from_polynomials(
        x, sites, order=order, M=M, mu=mu, q=q,
        evaluate_all=evaluate_all, evaluate_selected=evaluate_selected,
        max_iter=max_iter, atol=atol, rtol=rtol, strict=strict,
    )


def _evaluate_from_polynomials(
    x: Tensor,
    sites: Tensor,
    *,
    order: int,
    M: float | Tensor,
    evaluate_all: Callable[[Tensor], tuple[Tensor, Tensor]],
    evaluate_selected: Callable[[Tensor, Tensor], Tensor],
    mu: Tensor | None = None,
    q: float | None = None,
    max_iter: int = 100,
    atol: float = 1e-10,
    rtol: float = 1e-8,
    strict: bool = True,
) -> WhitneyResult:
    """Geometry/dual kernel shared by dense and sparse polynomial storage.

    ``evaluate_all(queries[B,d])`` returns ``(values[B,N], gradients[B,N,d])``.
    ``evaluate_selected(queries[B,d], site_indices[B])`` returns own-polynomial
    values ``[B]`` and must preserve derivatives at zero displacement.
    Neither callback is asked to enumerate dense polynomial coefficients.
    """
    magnitude, geometry_weights, exponent = _validate_geometry_parameters(
        sites, order=order, M=M, mu=mu, q=q
    )
    _validate_queries(x, sites)
    # Validate even if the batch is empty or consists entirely of sites.
    _validate_solver_options(max_iter, atol, rtol, strict)

    batch_shape = x.shape[:-1]
    dimension = sites.shape[1]
    count = sites.shape[0]
    queries = x.reshape(-1, dimension)
    batch_size = queries.shape[0]
    matches = (queries[:, None, :] == sites[None, :, :]).all(dim=-1)
    at_sites = matches.any(dim=-1)
    on_indices = at_sites.nonzero(as_tuple=True)[0]
    off_indices = (~at_sites).nonzero(as_tuple=True)[0]

    values = (queries * 0.0).sum(dim=-1)
    gap = values.clone()
    gradient_norm = values.clone()
    weights = x.new_zeros((batch_size, count))
    u = x.new_zeros((batch_size, dimension))
    converged = torch.ones(batch_size, dtype=torch.bool, device=x.device)
    iterations = torch.zeros(batch_size, dtype=torch.long, device=x.device)

    if on_indices.numel():
        selected = matches[on_indices].to(torch.long).argmax(dim=-1)
        own_values = evaluate_selected(queries[on_indices], selected)
        _require_finite("Taylor polynomial values at sites", own_values)
        values = values.index_copy(0, on_indices, own_values)
        own_weights = torch.nn.functional.one_hot(selected, num_classes=count).to(x.dtype)
        weights = weights.index_copy(0, on_indices, own_weights)

    if off_indices.numel():
        off_x = queries[off_indices]
        delta = off_x[:, None, :] - sites[None, :, :]
        _require_finite("Coordinate differences", delta)
        # The scale cancels algebraically.  This Euclidean norm remains
        # differentiable in zero coordinate components of a nonzero vector.
        coordinate_scale = delta.abs().amax(dim=-1)
        scaled_delta = delta / coordinate_scale.unsqueeze(-1)
        scaled_norm = torch.linalg.vector_norm(scaled_delta, dim=-1)
        log_radius = coordinate_scale.log() + scaled_norm.log()
        direction = scaled_delta / scaled_norm.unsqueeze(-1)
        reference_index = log_radius.argmin(dim=-1)
        rows = torch.arange(off_x.shape[0], device=x.device)
        log_nearest_radius = log_radius[rows, reference_index]
        relative_log_radius = log_radius - log_nearest_radius[:, None]
        # Center log radii before multiplying by q; this avoids cancellation
        # of very large common terms in both theta and R.
        raw_log_weights = geometry_weights.log()[None, :] - exponent * relative_log_radius
        log_theta = raw_log_weights - torch.logsumexp(raw_log_weights, dim=-1, keepdim=True)
        log_R = log_nearest_radius + torch.logsumexp(
            log_theta + (2 * order) * relative_log_radius, dim=-1
        ) / (2 * order)
        beta = order - 1
        log_M = magnitude.log()
        log_tau = math.log(beta) + log_M + (order + 1) * log_R
        tau = log_tau.exp()
        _require_finite("The positive entropy scale tau", tau)
        if not bool((tau > 0).all()):
            raise FloatingPointError(
                "The entropy scale tau underflowed to zero; use float64 and/or "
                "rescale coordinates, jet data and M consistently"
            )

        polynomial_values, polynomial_gradients = evaluate_all(off_x)
        _require_finite("Taylor polynomial values", polynomial_values)
        _require_finite("Taylor polynomial gradients", polynomial_gradients)
        reference_values = polynomial_values[rows, reference_index]
        reference_gradients = polynomial_gradients[rows, reference_index]
        log_ratio = log_radius - log_R[:, None]
        inverse_factorial = math.exp(-math.lgamma(order + 1))
        A = inverse_factorial / (order + 1) + beta / 2
        costs = (polynomial_values - reference_values[:, None]) / tau[:, None]
        costs = costs + (A / beta) * (2 * order * log_ratio).exp()
        gradient_difference = polynomial_gradients - reference_gradients[:, None, :]
        normalized_gradients = gradient_difference * (-log_M - order * log_R).exp()[:, None, None]
        remainder_gradients = inverse_factorial * (order * log_ratio).exp()[..., None] * direction
        features = math.sqrt(order / (2 * beta)) * (normalized_gradients + remainder_gradients)
        _require_finite("Normalized dual costs", costs)
        _require_finite("Normalized dual features", features)
        _require_finite("Normalized log geometry weights", log_theta)
        solved = solve_dual(
            costs, features, log_theta,
            max_iter=max_iter, atol=atol, rtol=rtol, strict=strict,
        )
        off_values = reference_values + tau * solved.value
        off_gap = tau * solved.gap
        _require_finite("Extension values", off_values)
        _require_finite("Original-scale primal-dual gaps", off_gap)
        values = values.index_copy(0, off_indices, off_values)
        gap = gap.index_copy(0, off_indices, off_gap)
        weights = weights.index_copy(0, off_indices, solved.weights)
        converged = converged.index_copy(0, off_indices, solved.converged)
        iterations = iterations.index_copy(0, off_indices, solved.iterations)
        gradient_norm = gradient_norm.index_copy(0, off_indices, solved.gradient_norm)
        u = u.index_copy(0, off_indices, solved.u)

    return WhitneyResult(
        value=values.reshape(batch_shape),
        gap=gap.reshape(batch_shape),
        weights=weights.reshape(*batch_shape, count),
        converged=converged.reshape(batch_shape),
        iterations=iterations.reshape(batch_shape),
        gradient_norm=gradient_norm.reshape(batch_shape),
        u=u.reshape(*batch_shape, dimension),
        at_sites=at_sites.reshape(batch_shape),
    )


class WhitneyDual(nn.Module):
    """Reusable extension model with fitted jet data stored as buffers.

    ``model(x)`` returns values and ``model.evaluate(x)`` also returns solve
    diagnostics.  Standard ``.to(device=..., dtype=...)`` and ``state_dict``
    are supported.  Load a state dictionary into a model of matching tensor
    shapes; numerical configuration is included through ``get_extra_state``.

    Supplied tensors are not silently detached or cloned.  They are buffers,
    not optimizer parameters; the module does not designate fitted data as
    trainable.  For training, call the functional ``whitney_dual`` with fresh
    parameter-derived sites/coefficients/positive M/simplex mu each iteration.
    Reusing non-leaf buffers after backward may reuse a consumed autograd graph.
    """

    def __init__(
        self,
        sites: Tensor,
        coefficients: Tensor,
        *,
        order: int,
        M: float | Tensor,
        mu: Tensor | None = None,
        q: float | None = None,
        max_iter: int = 100,
        atol: float = 1e-10,
        rtol: float = 1e-8,
        strict: bool = True,
    ) -> None:
        super().__init__()
        magnitude, geometry_weights, exponent = _validate_parameters(
            sites, coefficients, order=order, M=M, mu=mu, q=q
        )
        _validate_solver_options(max_iter, atol, rtol, strict)
        self.register_buffer("sites", sites)
        self.register_buffer("coefficients", coefficients)
        self.register_buffer("M", magnitude)
        self.register_buffer("mu", geometry_weights)
        self.order = order
        self.q = exponent
        self.max_iter = max_iter
        self.atol = atol
        self.rtol = rtol
        self.strict = strict

    def forward(self, x: Tensor) -> Tensor:
        return self.evaluate(x).value

    def evaluate(self, x: Tensor) -> WhitneyResult:
        return whitney_dual(
            x, self.sites, self.coefficients,
            order=self.order, M=self.M, mu=self.mu, q=self.q,
            max_iter=self.max_iter, atol=self.atol, rtol=self.rtol, strict=self.strict,
        )

    def get_extra_state(self) -> dict[str, Any]:
        return {
            "version": 1, "order": self.order, "q": self.q,
            "max_iter": self.max_iter, "atol": self.atol, "rtol": self.rtol,
            "strict": self.strict,
        }

    def set_extra_state(self, state: dict[str, Any]) -> None:
        if not isinstance(state, dict) or state.get("version") != 1:
            raise ValueError("Unsupported WhitneyDual state metadata")
        for name in ("order", "q", "max_iter", "atol", "rtol", "strict"):
            if name not in state:
                raise ValueError(f"Missing WhitneyDual state metadata: {name}")
            setattr(self, name, state[name])
        # Reject incompatible polynomial metadata before a later evaluation.
        _validate_parameters(
            self.sites, self.coefficients,
            order=self.order, M=self.M, mu=self.mu, q=self.q,
        )
        _validate_solver_options(self.max_iter, self.atol, self.rtol, self.strict)

    def extra_repr(self) -> str:
        return (
            f"sites={self.sites.shape[0]}, dimension={self.sites.shape[1]}, "
            f"order={self.order}, q={self.q:g}, dtype={self.sites.dtype}"
        )


==> Code/Experiments/jet_visualization/whitney-dual/src/whitney_dual/solver.py <==
"""A differentiable, finite-dimensional solver for the entropy--variance dual.

The normalized problem is

    min_u H(u) = logsumexp_i(log_weights_i - costs_i + |features_i-u|²/2).

This is algebraically the quadratic-plus-logsumexp dual in the manuscript.
Its Hessian is I + Cov_pi(features), so the minimizer is unique.  Forward
evaluation uses damped Newton iterations; backward uses the implicit-function
derivative at the computed root, not differentiation of the iteration program.
All numerical guarantees, including the reported gap, are floating-point
diagnostics rather than interval certificates.
"""

from __future__ import annotations

from dataclasses import dataclass
import math

import torch
from torch import Tensor


@dataclass(frozen=True)
class DualResult:
    """Solution and diagnostics, with the broadcast batch shape in every field.

    ``value`` is ``-H(u)`` (a dual lower bound in exact arithmetic), ``u`` has
    final dimension ``d``, and ``weights`` has final dimension ``N``.  ``gap``
    is the normalized primal--dual gap ``|u - sum_i weights_i features_i|²/2``.
    ``converged`` is boolean and ``iterations`` counts accepted Newton steps.
    Gradients of ``u`` use implicit differentiation.  Consequently gradients
    approximate the exact optimum's gradients to the accuracy of the solve;
    they are not derivatives of a fixed, finite Newton iteration sequence.
    """

    value: Tensor
    u: Tensor
    weights: Tensor
    gap: Tensor
    converged: Tensor
    iterations: Tensor
    gradient_norm: Tensor


def _require_finite(tensor: Tensor, name: str) -> None:
    if not bool(torch.isfinite(tensor).all()):
        raise ValueError(f"{name} must contain only finite values")


def _numerical_finite(tensor: Tensor, name: str) -> None:
    if not bool(torch.isfinite(tensor).all()):
        raise RuntimeError(
            f"Non-finite {name} in the dual solve. Use float64, center/rescale "
            "the mathematical inputs, or move away from unresolvable site distances."
        )


def _statistics(
    costs: Tensor, features: Tensor, log_weights: Tensor, u: Tensor,
) -> tuple[Tensor, Tensor, Tensor, Tensor, Tensor]:
    """Return shifted energy, log probabilities, probabilities, residual, deltas.

    A common cost is removed before forming logits.  This is an exact scalar
    shift, not a change of objective, and prevents a large common cost from
    erasing all distinctions between logits.  The caller restores it in value.
    """
    deltas = features - u.unsqueeze(-2)
    cost_difference = costs - costs.amin(dim=-1, keepdim=True)
    logits = log_weights - cost_difference + 0.5 * deltas.square().sum(-1)
    _numerical_finite(logits, "Gibbs logits")
    log_probabilities = torch.log_softmax(logits, dim=-1)
    probabilities = log_probabilities.exp()
    residual = -(probabilities.unsqueeze(-1) * deltas).sum(-2)
    energy = torch.logsumexp(logits, dim=-1)
    return energy, log_probabilities, probabilities, residual, deltas


def _hessian(probabilities: Tensor, deltas: Tensor, residual: Tensor) -> Tensor:
    # deltas + residual = features - E_pi(features).  Weight before squaring;
    # this avoids 0 * overflow from unweighted second-moment construction.
    centered = deltas + residual.unsqueeze(-2)
    # Multiplying by pi (rather than sqrt(pi)) also keeps the backward graph
    # smooth when a probability underflows to numerical zero.
    weighted = probabilities.unsqueeze(-1) * centered
    covariance = centered.transpose(-1, -2) @ weighted
    covariance = 0.5 * covariance + 0.5 * covariance.transpose(-1, -2)
    identity = torch.eye(deltas.shape[-1], dtype=deltas.dtype, device=deltas.device)
    return identity + covariance


def _threshold(u: Tensor, atol: float, rtol: float) -> Tensor:
    return atol + rtol * torch.linalg.vector_norm(u, dim=-1).clamp_min(1.0)


def _energy_difference(
    log_probabilities: Tensor, probabilities: Tensor, deltas: Tensor, step: Tensor,
) -> Tensor:
    """Compute H(u+step)-H(u) without subtracting two large energies."""
    exponent = -(deltas * step.unsqueeze(-2)).sum(-1)
    small = exponent.abs().amax(-1) <= 0.5
    # expm1/log1p preserve quadratic-sized improvements near the minimizer.
    safe_exponent = torch.where(small.unsqueeze(-1), exponent, 0.0)
    small_change = torch.log1p((probabilities * torch.expm1(safe_exponent)).sum(-1))
    general_change = torch.logsumexp(log_probabilities + exponent, dim=-1)
    return 0.5 * step.square().sum(-1) + torch.where(small, small_change, general_change)


def _newton_solve(
    costs: Tensor, features: Tensor, log_weights: Tensor,
    max_iter: int, atol: float, rtol: float,
) -> tuple[Tensor, Tensor, Tensor]:
    # The theta-weighted barycenter is deterministic and translation equivariant.
    initial_weights = torch.softmax(log_weights, dim=-1)
    u = (initial_weights.unsqueeze(-1) * features).sum(-2)
    reference = u
    _numerical_finite(u, "initial point")
    iterations = torch.zeros(costs.shape[:-1], dtype=torch.long, device=costs.device)
    _, log_probabilities, probabilities, residual, deltas = _statistics(
        costs, features, log_weights, u
    )
    _numerical_finite(residual, "stationarity residual")
    converged = torch.linalg.vector_norm(residual, dim=-1) <= _threshold(u - reference, atol, rtol)

    for _ in range(max_iter):
        active = ~converged
        if not bool(active.any()):
            break
        # A solved batch member needs no Newton factorization.  In particular,
        # its covariance can be too large for the added identity to survive
        # rounding even though its optimum was already found exactly.
        active_deltas = torch.where(active[..., None, None], deltas, 0.0)
        active_residual = torch.where(active.unsqueeze(-1), residual, 0.0)
        hessian = _hessian(probabilities, active_deltas, active_residual)
        _numerical_finite(hessian, "Newton Hessian")
        cholesky, info = torch.linalg.cholesky_ex(hessian)
        if bool((info != 0).any()):
            raise RuntimeError(
                "The mathematically positive definite dual Hessian could not be "
                "factorized in the current precision. Use float64 or rescale the inputs."
            )
        direction = torch.cholesky_solve(residual.unsqueeze(-1), cholesky).squeeze(-1)
        direction = torch.where(active.unsqueeze(-1), direction, 0.0)
        _numerical_finite(direction, "Newton direction")
        alpha = torch.ones_like(residual[..., 0])
        accepted = ~active
        accepted_u = u
        # A bounded line search is a failure detector, never a silently accepted
        # truncated solve.  64 halvings already approach double precision limits.
        for _backtrack in range(64):
            step = -alpha.unsqueeze(-1) * direction
            trial_u = u + step
            actual_step = trial_u - u
            change = _energy_difference(log_probabilities, probabilities, deltas, actual_step)
            armijo_rhs = 1e-4 * (residual * actual_step).sum(-1)
            sufficient = torch.isfinite(change) & (change <= armijo_rhs)
            # A rounded-to-zero step cannot establish convergence.
            moved = (actual_step != 0).any(-1)
            newly_accepted = active & ~accepted & sufficient & moved
            accepted_u = torch.where(newly_accepted.unsqueeze(-1), trial_u, accepted_u)
            accepted = accepted | newly_accepted
            if bool(accepted.all()):
                break
            alpha = torch.where(accepted, alpha, alpha * 0.5)
        moved = active & accepted
        u = accepted_u
        iterations = iterations + moved.to(torch.long)
        _, log_probabilities, probabilities, residual, deltas = _statistics(
            costs, features, log_weights, u
        )
        _numerical_finite(residual, "stationarity residual")
        converged = torch.linalg.vector_norm(residual, dim=-1) <= _threshold(u - reference, atol, rtol)
        if not bool(moved.any()):
            break
    return u, converged, iterations


class _ImplicitRoot(torch.autograd.Function):
    """Custom root with a differentiable analytic implicit VJP."""

    @staticmethod
    def forward(
        ctx: object, costs: Tensor, features: Tensor, log_weights: Tensor,
        max_iter: int, atol: float, rtol: float,
    ) -> tuple[Tensor, Tensor, Tensor]:
        u, converged, iterations = _newton_solve(
            costs, features, log_weights, max_iter, atol, rtol
        )
        # Save the returned root itself, allowing double backward to traverse
        # this same implicit relation.  No detached intermediate is saved.
        ctx.save_for_backward(costs, features, log_weights, u)
        ctx.mark_non_differentiable(converged, iterations)
        return u, converged, iterations

    @staticmethod
    def backward(
        ctx: object, grad_u: Tensor | None, _grad_converged: Tensor | None,
        _grad_iterations: Tensor | None,
    ) -> tuple[Tensor | None, ...]:
        if grad_u is None:
            return None, None, None, None, None, None
        costs, features, log_weights, u = ctx.saved_tensors
        _, _, probabilities, residual, deltas = _statistics(costs, features, log_weights, u)
        hessian = _hessian(probabilities, deltas, residual)
        t = torch.linalg.solve(hessian, grad_u.unsqueeze(-1)).squeeze(-1)
        centered = deltas + residual.unsqueeze(-2)
        q = (centered * t.unsqueeze(-2)).sum(-1)
        log_weight_gradient = probabilities * q
        feature_gradient = probabilities.unsqueeze(-1) * (
            t.unsqueeze(-2) + q.unsqueeze(-1) * deltas
        )
        return -log_weight_gradient, feature_gradient, log_weight_gradient, None, None, None


def solve_dual(
    costs: Tensor,
    features: Tensor,
    log_weights: Tensor,
    *,
    max_iter: int = 100,
    atol: float = 1e-10,
    rtol: float = 1e-8,
    strict: bool = True,
) -> DualResult:
    """Solve the normalized dual with broadcasting and implicit autograd.

    Args:
        costs: Finite floating tensor of shape ``(..., N)``.
        features: Finite tensor of shape ``(..., N, d)``, ``N,d >= 1``.
        log_weights: Finite tensor of shape ``(..., N)``.  Pass normalized
            log-theta for the manuscript.  Arbitrary finite log masses are
            accepted unchanged; adding a scalar to all masses subtracts it
            from the returned value.  We never silently normalize them.
        max_iter: Maximum number of Newton iterations.
        atol, rtol: Stop when
            ``||u-E_pi features|| <= atol + rtol*max(1,||u-u_initial||)``.
            Here ``u_initial`` is the log-weight barycenter of the features;
            the stopping criterion is invariant under a common feature shift.
            Defaults target float64; for float32 use tolerances appropriate
            to its precision, e.g. ``atol=1e-6, rtol=1e-5``.  No hidden
            precision-dependent tolerance floor or clipping is applied.
        strict: Raise ``RuntimeError`` if any problem fails the residual test.
            With ``False``, return the unconverged iterate and diagnostics;
            its implicit gradients need not approximate optimum gradients.

    The three tensors must share dtype (float32 or float64) and device.  Batch
    dimensions broadcast.  Data stay on their device; validation and adaptive
    stopping read scalar booleans, causing synchronization on accelerators.
    Per Newton step, cost is O(B N d² + B d³); memory is O(B N d + B d²).
    Softmax underflow may produce numerical zero weights, without intentional
    truncation.  Non-finite intermediate arithmetic raises an explicit error.
    """
    tensors = (costs, features, log_weights)
    if not all(isinstance(t, Tensor) for t in tensors):
        raise TypeError("costs, features, and log_weights must be torch.Tensor objects")
    if costs.dtype not in (torch.float32, torch.float64):
        raise TypeError("solve_dual supports only torch.float32 and torch.float64")
    if any(t.dtype != costs.dtype for t in tensors):
        raise TypeError("costs, features, and log_weights must have the same dtype")
    if any(t.device != costs.device for t in tensors):
        raise ValueError("costs, features, and log_weights must have the same device")
    if costs.ndim < 1 or features.ndim < 2 or log_weights.ndim < 1:
        raise ValueError("expected costs (...,N), features (...,N,d), log_weights (...,N)")
    n, d = features.shape[-2:]
    if n < 1 or d < 1 or costs.shape[-1] != n or log_weights.shape[-1] != n:
        raise ValueError("N and d must be positive, with matching N in all three inputs")
    if isinstance(max_iter, bool) or not isinstance(max_iter, int) or max_iter < 1:
        raise ValueError("max_iter must be a positive integer")
    if any(isinstance(t, bool) or not isinstance(t, (int, float)) for t in (atol, rtol)):
        raise TypeError("atol and rtol must be real scalar numbers")
    if not all(math.isfinite(t) and t >= 0 for t in (atol, rtol)) or atol + rtol == 0:
        raise ValueError("atol and rtol must be finite and nonnegative, with at least one positive")
    if not isinstance(strict, bool):
        raise TypeError("strict must be a bool")
    for tensor, name in zip(tensors, ("costs", "features", "log_weights")):
        _require_finite(tensor, name)
    try:
        batch_shape = torch.broadcast_shapes(costs.shape[:-1], features.shape[:-2], log_weights.shape[:-1])
    except RuntimeError as error:
        raise ValueError("batch dimensions of costs, features, and log_weights must broadcast") from error
    costs = costs.expand(*batch_shape, n)
    features = features.expand(*batch_shape, n, d)
    log_weights = log_weights.expand(*batch_shape, n)
    u, converged, iterations = _ImplicitRoot.apply(costs, features, log_weights, max_iter, atol, rtol)
    energy, _, probabilities, residual, _ = _statistics(costs, features, log_weights, u)
    value = costs.amin(dim=-1) - energy
    gradient_norm = torch.linalg.vector_norm(residual, dim=-1)
    gap = 0.5 * residual.square().sum(-1)
    _numerical_finite(value, "dual value")
    _numerical_finite(gap, "primal-dual gap")
    if strict and not bool(converged.all()):
        raise RuntimeError(
            "Dual solver did not converge to the requested stationarity tolerance "
            f"within {max_iter} iterations (or its line search reached floating-point "
            "resolution). Increase max_iter, choose tolerances appropriate for the "
            "dtype, use float64, or rescale the inputs. Set strict=False to inspect "
            "the returned residual, gap, and convergence mask."
        )
    return DualResult(value, u, probabilities, gap, converged, iterations, gradient_norm)


__all__ = ["DualResult", "solve_dual"]


==> Code/Experiments/jet_visualization/whitney-dual/src/whitney_dual/sparse.py <==
"""Sparse polynomial input for the entropy--variance Whitney dual.

Only supplied monomials are stored or evaluated.  An omitted coefficient is
exactly zero; it is not an unknown derivative.  ``basis='local'`` means
``P_i(x) = sum_alpha c[i,alpha] (x-X_i)**alpha``, so the coefficients already
include the Taylor factorial normalization.  ``basis='global'`` means ordinary
coefficients of ``x**alpha``.  Repeated terms add, as in COO sparse storage.
"""

from __future__ import annotations

from collections.abc import Iterable, Mapping
from numbers import Integral
from pathlib import Path
from typing import Any

import torch
from torch import Tensor, nn

from .jets import _check_float_tensor, _check_order, _validate_queries
from .model import (
    WhitneyResult,
    _evaluate_from_polynomials,
    _validate_geometry_parameters,
    _validate_solver_options,
)


def _check_basis(basis: str) -> None:
    if basis not in ("local", "global"):
        raise ValueError("basis must be 'local' or 'global'")


def _validate_sparse_data(
    sites: Tensor, term_sites: Tensor, multiindices: Tensor, coefficients: Tensor,
    order: int, basis: str,
) -> None:
    _check_order(order)
    _check_basis(basis)
    _check_float_tensor("sites", sites)
    _check_float_tensor("coefficients", coefficients)
    if sites.ndim != 2 or min(sites.shape) < 1:
        raise ValueError("sites must have shape [N, d] with N,d >= 1")
    if coefficients.ndim != 1:
        raise ValueError("sparse coefficients must have shape [T]")
    terms = coefficients.shape[0]
    for name, data, shape in (
        ("term_sites", term_sites, (terms,)),
        ("multiindices", multiindices, (terms, sites.shape[1])),
    ):
        if not isinstance(data, Tensor) or data.dtype != torch.long:
            raise TypeError(f"{name} must be a torch.long tensor")
        if data.shape != shape:
            raise ValueError(f"{name} must have shape {list(shape)}")
        if data.device != sites.device:
            raise ValueError(f"{name} must share sites' device")
    if coefficients.dtype != sites.dtype or coefficients.device != sites.device:
        raise ValueError("sites and coefficients must have the same dtype and device")
    if bool(((term_sites < 0) | (term_sites >= sites.shape[0])).any()):
        raise ValueError("term_sites entries must index sites, from 0 through N-1")
    if bool((multiindices < 0).any()):
        raise ValueError("multiindices must have nonnegative entries")
    if bool((multiindices > order).any()) or bool((multiindices.sum(-1) > order).any()):
        raise ValueError("every monomial must have total degree at most order")


def _integer_power(coordinates: Tensor, exponents: Tensor, order: int) -> Tensor:
    """Nonnegative integer powers with valid higher derivatives at zero.

    Tensor-exponent ``pow`` can introduce 0**(-1) in its higher backward passes.
    Binary exponentiation uses only multiplication.  Inactive bases are set
    to one before squaring so unused high powers cannot overflow.  The masks
    depend only on integer metadata, never on continuous data.
    """
    remaining = exponents
    result = torch.ones_like(coordinates)
    base = torch.where(remaining > 0, coordinates, torch.ones_like(coordinates))
    for bit in range(order.bit_length()):
        factor = torch.where((remaining & 1) != 0, base, torch.ones_like(base))
        result = result * factor
        remaining = remaining >> 1
        if bit + 1 < order.bit_length():
            base = torch.where(remaining > 0, base, torch.ones_like(base))
            base = base * base
    return result


def _query_zero(x: Tensor) -> Tensor:
    # An identically zero term keeps arbitrary-order zero query derivatives
    # connected even for an empty polynomial.  exp sees only exact zeros.
    return (x * 0.0).exp().sum(-1) * 0.0


def _monomials(
    offsets: Tensor, multiindices: Tensor, order: int, *, gradients: bool,
) -> tuple[Tensor, Tensor | None]:
    factors = []
    derivatives = []
    for axis in range(offsets.shape[-1]):
        coordinate = offsets[..., axis]
        alpha = multiindices[:, axis]
        factors.append(_integer_power(coordinate, alpha, order))
        if gradients:
            derivatives.append(_integer_power(coordinate, (alpha - 1).clamp_min(0), order) * alpha)
    prefixes = [torch.ones_like(factors[0])]
    for factor in factors:
        prefixes.append(prefixes[-1] * factor)
    if not gradients:
        return prefixes[-1], None
    suffix = torch.ones_like(factors[0])
    columns = []
    for axis in reversed(range(offsets.shape[-1])):
        columns.append(prefixes[axis] * derivatives[axis] * suffix)
        suffix = suffix * factors[axis]
    return prefixes[-1], torch.stack(columns[::-1], dim=-1)


def _evaluate_sparse_unchecked(
    x: Tensor, sites: Tensor, term_sites: Tensor, multiindices: Tensor,
    coefficients: Tensor, order: int, basis: str,
) -> tuple[Tensor, Tensor]:
    batch_shape = x.shape[:-1]
    n, d = sites.shape
    queries = x.reshape(-1, d)
    zero = _query_zero(queries) + (sites * 0.0).sum() + (coefficients * 0.0).sum()
    values = zero[:, None].expand(-1, n)
    gradients = zero[:, None, None].expand(-1, n, d)
    if coefficients.numel():
        offsets = queries[:, None, :].expand(-1, coefficients.shape[0], -1)
        if basis == "local":
            offsets = offsets - sites[term_sites][None, :, :]
        monomials, derivative = _monomials(offsets, multiindices, order, gradients=True)
        assert derivative is not None
        values = values.index_add(1, term_sites, monomials * coefficients)
        gradients = gradients.index_add(1, term_sites, derivative * coefficients[None, :, None])
    return values.reshape(*batch_shape, n), gradients.reshape(*batch_shape, n, d)


def _evaluate_selected_sparse(
    x: Tensor, selected: Tensor, sites: Tensor, term_sites: Tensor,
    multiindices: Tensor, coefficients: Tensor, order: int, basis: str,
) -> Tensor:
    result = _query_zero(x) + (sites * 0.0).sum() + (coefficients * 0.0).sum()
    if coefficients.numel():
        rows, terms = (selected[:, None] == term_sites[None, :]).nonzero(as_tuple=True)
        offsets = x[rows]
        if basis == "local":
            offsets = offsets - sites[term_sites[terms]]
        monomials, _ = _monomials(offsets, multiindices[terms], order, gradients=False)
        result = result.index_add(0, rows, monomials * coefficients[terms])
    return result


def evaluate_sparse_polynomials(
    x: Tensor,
    sites: Tensor,
    term_sites: Tensor,
    multiindices: Tensor,
    coefficients: Tensor,
    order: int,
    *,
    basis: str = "local",
) -> tuple[Tensor, Tensor]:
    """Evaluate sparse polynomials and their coordinate gradients.

    ``x[...,d]``, ``sites[N,d]``, ``term_sites[T]`` (long),
    ``multiindices[T,d]`` (long), and ordinary ``coefficients[T]`` return
    ``values[...,N]`` and ``gradients[...,N,d]``.  All inputs share a device;
    continuous tensors share float32/float64 dtype.  Total degree is at most
    ``order>=0``.  T may be zero, and repeated monomials add independently.

    No dense monomial basis is enumerated.  Polynomial work is
    O(B T d max(1,log(order+1))) with O(B T d + B N d) forward storage;
    autograd can retain O(B T d max(1,log(order+1))) intermediates.  Repeated
    index accumulation on accelerators may have device-dependent roundoff.
    """
    _validate_sparse_data(sites, term_sites, multiindices, coefficients, order, basis)
    _validate_queries(x, sites)
    values, gradients = _evaluate_sparse_unchecked(
        x, sites, term_sites, multiindices, coefficients, order, basis
    )
    if not bool(torch.isfinite(values).all() and torch.isfinite(gradients).all()):
        raise FloatingPointError("Sparse polynomial evaluation overflowed; rescale coordinates/data")
    return values, gradients


def sparse_whitney_dual(
    x: Tensor,
    sites: Tensor,
    term_sites: Tensor,
    multiindices: Tensor,
    coefficients: Tensor,
    *,
    order: int,
    M: float | Tensor,
    mu: Tensor | None = None,
    q: float | None = None,
    basis: str = "local",
    max_iter: int = 100,
    atol: float = 1e-10,
    rtol: float = 1e-8,
    strict: bool = True,
) -> WhitneyResult:
    """Evaluate the manuscript dual directly from sparse polynomial terms.

    Storage conventions are those of :func:`evaluate_sparse_polynomials`.
    This functional path preserves gradients through x, sites, coefficients,
    M and mu.  Recompute positive M and simplex mu from trainable parameters
    each training step.  Integer term metadata, order, basis and q are fixed.

    Sparsity changes polynomial storage/evaluation only: the exact dual has N
    summands and d unknowns.  It does not infer missing coefficients, sparsify
    the dual weights, verify Whitney compatibility, or certify a sufficient M.
    ``order>=2``, ``M>0`` and the shared geometry/solver preconditions apply.
    """
    _validate_sparse_data(sites, term_sites, multiindices, coefficients, order, basis)

    def evaluate_all(queries: Tensor) -> tuple[Tensor, Tensor]:
        return _evaluate_sparse_unchecked(
            queries, sites, term_sites, multiindices, coefficients, order, basis
        )

    def evaluate_selected(queries: Tensor, selected: Tensor) -> Tensor:
        return _evaluate_selected_sparse(
            queries, selected, sites, term_sites, multiindices, coefficients, order, basis
        )

    return _evaluate_from_polynomials(
        x, sites, order=order, M=M, mu=mu, q=q,
        evaluate_all=evaluate_all, evaluate_selected=evaluate_selected,
        max_iter=max_iter, atol=atol, rtol=rtol, strict=strict,
    )


def _record_multiindex(alpha: Any, dimension: int) -> tuple[int, ...]:
    if isinstance(alpha, Tensor):
        if alpha.dtype != torch.long or alpha.shape != (dimension,):
            raise ValueError(f"each tensor multiindex must be torch.long with shape [{dimension}]")
        # Integer metadata is allowed to synchronize; continuous data never do.
        values = alpha.tolist()
    else:
        try:
            values = tuple(alpha)
        except TypeError as error:
            raise ValueError("each multiindex must be a sequence of nonnegative integers") from error
    if len(values) != dimension:
        raise ValueError(f"each multiindex must have length {dimension}")
    if any(isinstance(a, bool) or not isinstance(a, Integral) or a < 0 for a in values):
        raise ValueError("multiindex entries must be nonnegative integers")
    return tuple(int(a) for a in values)


class SparseWhitneyDual(nn.Module):
    """Reusable extension object accepting packed sparse polynomial data.

    Use :meth:`from_polynomials` for a friendly ``(location, polynomial)`` list.
    ``model(x)`` returns values; ``model.evaluate(x)`` returns a WhitneyResult
    including recovered weights and primal--dual gaps.  ``model.polynomials(x)``
    evaluates the supplied polynomials and gradients alone.

    Data are buffers, not registered optimizer parameters.  Tensor graphs are
    preserved without silent copies/detaches, matching WhitneyDual.  Use the
    functional sparse_whitney_dual for parameter-derived data freshly computed
    on each training step.  Standard .to(...), state_dict and save/load work.
    """

    def __init__(
        self,
        sites: Tensor,
        term_sites: Tensor,
        multiindices: Tensor,
        coefficients: Tensor,
        *,
        order: int,
        M: float | Tensor,
        mu: Tensor | None = None,
        q: float | None = None,
        basis: str = "local",
        max_iter: int = 100,
        atol: float = 1e-10,
        rtol: float = 1e-8,
        strict: bool = True,
    ) -> None:
        super().__init__()
        _validate_sparse_data(sites, term_sites, multiindices, coefficients, order, basis)
        magnitude, geometry_weights, exponent = _validate_geometry_parameters(
            sites, order=order, M=M, mu=mu, q=q
        )
        _validate_solver_options(max_iter, atol, rtol, strict)
        for name, value in (
            ("sites", sites), ("term_sites", term_sites), ("multiindices", multiindices),
            ("coefficients", coefficients), ("M", magnitude), ("mu", geometry_weights),
        ):
            self.register_buffer(name, value)
        self.order = order
        self.q = exponent
        self.basis = basis
        self.max_iter = max_iter
        self.atol = atol
        self.rtol = rtol
        self.strict = strict

    @classmethod
    def from_polynomials(
        cls,
        records: Iterable[Any],
        *,
        order: int,
        M: float | Tensor,
        dtype: torch.dtype = torch.float64,
        device: torch.device | str | None = None,
        basis: str = "local",
        mu: Tensor | None = None,
        q: float | None = None,
        max_iter: int = 100,
        atol: float = 1e-10,
        rtol: float = 1e-8,
        strict: bool = True,
    ) -> SparseWhitneyDual:
        """Build an object from locations paired with sparse polynomials.

        Example: ``[([0.,0.], {(0,0):1., (2,0):3., (1,1):-2.}), ...]``.
        A polynomial may also be a list of ``(multiindex, coefficient)`` pairs;
        duplicates in such a list add.  ``[]`` or ``{}`` is the zero polynomial.
        Default local coefficients multiply ``(x-X_i)**alpha``; choose
        ``basis='global'`` for coefficients multiplying ``x**alpha``.

        Tensor coefficient/location entries are stacked without detaching.
        dtype/device explicitly control their conversion.  For training and
        zero host synchronization of integer metadata, prefer the packed
        functional interface.  Tensor M/mu must already match chosen dtype
        and device, as in the packed constructor.
        """
        _check_order(order, minimum=2)
        _check_basis(basis)
        if dtype not in (torch.float32, torch.float64):
            raise TypeError("dtype must be torch.float32 or torch.float64")
        locations = []
        exponents = []
        values = []
        ids = []
        dimension = None
        for i, record in enumerate(records):
            try:
                location, polynomial = record
            except (TypeError, ValueError) as error:
                raise ValueError("each record must pair a location with a sparse polynomial") from error
            if isinstance(location, (list, tuple)) and any(isinstance(a, Tensor) for a in location):
                # as_tensor([tensor_a, tensor_b]) extracts scalar values and
                # silently severs their graphs; stack keeps both paths.
                point_device = device
                if point_device is None:
                    point_device = next(a.device for a in location if isinstance(a, Tensor))
                coordinates = [torch.as_tensor(a, dtype=dtype, device=point_device) for a in location]
                if any(a.ndim != 0 for a in coordinates):
                    raise ValueError("each location must be a one-dimensional vector of scalar coordinates")
                point = torch.stack(coordinates)
            else:
                point = torch.as_tensor(location, dtype=dtype, device=device)
            if point.ndim != 1 or point.numel() < 1:
                raise ValueError("each location must be a nonempty one-dimensional coordinate vector")
            if dimension is None:
                dimension = point.numel()
            elif point.numel() != dimension:
                raise ValueError("all locations must have the same dimension")
            locations.append(point)
            entries = polynomial.items() if isinstance(polynomial, Mapping) else polynomial
            for entry in entries:
                try:
                    alpha, coefficient = entry
                except (TypeError, ValueError) as error:
                    raise ValueError("each polynomial term must pair a multiindex with a coefficient") from error
                alpha = _record_multiindex(alpha, dimension)
                if sum(alpha) > order:
                    raise ValueError("every monomial must have total degree at most order")
                if device is None and isinstance(coefficient, Tensor) and coefficient.device != point.device:
                    raise ValueError("tensor coefficients must share their location's device; pass device explicitly to convert")
                value = torch.as_tensor(coefficient, dtype=dtype, device=point.device)
                if value.ndim != 0:
                    raise ValueError("each polynomial coefficient must be a scalar")
                exponents.append(alpha)
                values.append(value)
                ids.append(i)
        if not locations:
            raise ValueError("records must contain at least one location and polynomial")
        sites = torch.stack(locations)
        terms = torch.tensor(ids, dtype=torch.long, device=sites.device)
        indices = torch.tensor(exponents, dtype=torch.long, device=sites.device).reshape(-1, sites.shape[1])
        coefficients = torch.stack(values) if values else sites.new_empty((0,))
        return cls(
            sites, terms, indices, coefficients, order=order, M=M, mu=mu, q=q,
            basis=basis, max_iter=max_iter, atol=atol, rtol=rtol, strict=strict,
        )

    def forward(self, x: Tensor) -> Tensor:
        return self.evaluate(x).value

    def evaluate(self, x: Tensor) -> WhitneyResult:
        return sparse_whitney_dual(
            x, self.sites, self.term_sites, self.multiindices, self.coefficients,
            order=self.order, M=self.M, mu=self.mu, q=self.q, basis=self.basis,
            max_iter=self.max_iter, atol=self.atol, rtol=self.rtol, strict=self.strict,
        )

    def polynomials(self, x: Tensor) -> tuple[Tensor, Tensor]:
        return evaluate_sparse_polynomials(
            x, self.sites, self.term_sites, self.multiindices, self.coefficients,
            self.order, basis=self.basis,
        )

    def get_extra_state(self) -> dict[str, Any]:
        return {
            "version": 1, "order": self.order, "basis": self.basis, "q": self.q,
            "max_iter": self.max_iter, "atol": self.atol, "rtol": self.rtol,
            "strict": self.strict,
        }

    def set_extra_state(self, state: dict[str, Any]) -> None:
        if not isinstance(state, dict) or state.get("version") != 1:
            raise ValueError("Unsupported SparseWhitneyDual state metadata")
        for name in ("order", "basis", "q", "max_iter", "atol", "rtol", "strict"):
            if name not in state:
                raise ValueError(f"Missing SparseWhitneyDual state metadata: {name}")
            setattr(self, name, state[name])
        _validate_sparse_data(
            self.sites, self.term_sites, self.multiindices, self.coefficients, self.order, self.basis
        )
        _validate_geometry_parameters(self.sites, order=self.order, M=self.M, mu=self.mu, q=self.q)
        _validate_solver_options(self.max_iter, self.atol, self.rtol, self.strict)

    def save(self, path: str | Path) -> None:
        """Save buffers and configuration; optimizer state is separate."""
        torch.save(self.state_dict(), path)

    @classmethod
    def load(
        cls, path: str | Path, *, map_location: str | torch.device | None = None,
    ) -> SparseWhitneyDual:
        """Load a checkpoint produced by save using weights-only deserialization."""
        state = torch.load(path, map_location=map_location, weights_only=True)
        config = state.get("_extra_state", {})
        if config.get("version") != 1:
            raise ValueError("Unsupported SparseWhitneyDual checkpoint")
        return cls(
            state["sites"], state["term_sites"], state["multiindices"], state["coefficients"],
            M=state["M"], mu=state["mu"],
            **{key: value for key, value in config.items() if key != "version"},
        )

    def extra_repr(self) -> str:
        return (
            f"sites={self.sites.shape[0]}, dimension={self.sites.shape[1]}, "
            f"terms={self.coefficients.numel()}, order={self.order}, "
            f"basis={self.basis!r}, q={self.q:g}, dtype={self.sites.dtype}"
        )


__all__ = ["SparseWhitneyDual", "evaluate_sparse_polynomials", "sparse_whitney_dual"]


==> Code/Experiments/jet_visualization/whitney-dual/tests/test_model.py <==
"""Manuscript-level reference computations and public model behavior."""
from __future__ import annotations

import math

import numpy as np
import pytest
import torch
from scipy.optimize import brentq
from scipy.special import expit, xlogy

from whitney_dual.jets import evaluate_jets, jets_from_function, multi_indices
from whitney_dual.model import WhitneyDual, whitney_dual

DTYPE = torch.float64


def sin_coefficients(sites: torch.Tensor, order: int) -> torch.Tensor:
    # Closed derivatives, independent of the automatic jet helper.
    x = sites[:, 0]
    cycle = (torch.sin(x), torch.cos(x), -torch.sin(x), -torch.cos(x))
    return torch.stack([cycle[k % 4] / math.factorial(k)
                        for k in range(order + 1)], dim=-1)


def raw_two_site_primal(x: float, sites: np.ndarray, coefficients: np.ndarray,
                        order: int, M: float, mu: np.ndarray, q: float) -> float:
    """Evaluate the paper's primal via a one-dimensional primal KKT equation.

    No dimensionless feature transform or dual solver is used here.
    The logit variable keeps the strictly interior primal root well defined.
    """
    delta = x - sites
    radii = np.abs(delta)
    log_unnormalized = np.log(mu) - q * np.log(radii)
    scaled = np.exp(log_unnormalized - max(log_unnormalized))
    theta = scaled / scaled.sum()
    R = np.sum(theta * radii ** (2 * order)) ** (1 / (2 * order))
    P = np.array([sum(coefficients[i, k] * delta[i] ** k
                      for k in range(order + 1)) for i in range(2)])
    dP = np.array([sum(k * coefficients[i, k] * delta[i] ** (k - 1)
                       for k in range(1, order + 1)) for i in range(2)])
    A = 1 / math.factorial(order + 1) + (order - 1) / 2
    a = P + A * M * radii ** (2 * order) / R ** (order - 1)
    v = dP + M / math.factorial(order) * radii ** (order - 1) * delta
    c = order / (4 * M * R ** (order - 1))
    tau = (order - 1) * M * R ** (order + 1)
    difference_squared = (v[0] - v[1]) ** 2
    log_ratio = np.log(theta[1]) - np.log(theta[0])

    def derivative_logit(t):
        return (a[0] - a[1] - c * (1 - 2 * expit(t)) * difference_squared +
                tau * (t + log_ratio))

    center = -(a[0] - a[1]) / tau - log_ratio
    width = c * difference_squared / tau + 1
    t = brentq(derivative_logit, center - width, center + width,
               xtol=1e-13, rtol=1e-14)
    lam = np.array([expit(t), expit(-t)])
    # In two dimensions Var(v) = lambda_1 lambda_2 (v_1-v_2)^2.
    return float(lam @ a - c * lam.prod() * difference_squared +
                 tau * np.sum(xlogy(lam, lam) - lam * np.log(theta)))


def model_data(order=2):
    sites = torch.tensor([[-0.75], [0.85]], dtype=DTYPE)
    coefficients = sin_coefficients(sites, order)
    mu = torch.tensor([0.35, 0.65], dtype=DTYPE)
    return sites, coefficients, mu


@pytest.mark.parametrize("order", [2, 3])
def test_manuscript_raw_primal_reference(order: int) -> None:
    sites, coefficients, mu = model_data(order)
    M = 1.2  # sin has Lip(D^s sin) <= 1 on all of R.
    q = 2 * order + 4
    model = WhitneyDual(sites, coefficients, order=order, M=M, mu=mu, q=q,
                        atol=1e-12, rtol=1e-10)
    queries = torch.tensor([[-0.2], [0.2], [1.2]], dtype=DTYPE)
    expected = [raw_two_site_primal(x.item(), sites[:, 0].numpy(),
                                   coefficients.numpy(), order, M, mu.numpy(), q)
                for x in queries[:, 0]]
    actual = model(queries)
    torch.testing.assert_close(actual, torch.tensor(expected, dtype=DTYPE),
                               atol=3e-9, rtol=3e-9)
    diagnostics = model.evaluate(queries)
    torch.testing.assert_close(diagnostics.value, actual)
    assert diagnostics.converged.all()
    assert (diagnostics.gap >= 0).all()
    assert torch.isfinite(diagnostics.gap).all()
    assert diagnostics.weights.shape == (3, 2)
    torch.testing.assert_close(diagnostics.weights.sum(-1),
                               torch.ones(3, dtype=DTYPE))


@pytest.mark.parametrize("order", [2, 3, 4])
def test_single_site_closed_form_at_and_away_from_site(order: int) -> None:
    sites = torch.tensor([[0.2, -0.3]], dtype=DTYPE)
    alphas = multi_indices(2, order)
    # A constant jet isolates the radial correction in the manuscript formula.
    coeff = torch.zeros((1, len(alphas)), dtype=DTYPE)
    coeff[0, alphas.index((0, 0))] = 2.0
    M = 0.7
    model = WhitneyDual(sites, coeff, order=order, M=M)
    queries = torch.tensor([[0.2, -0.3], [0.5, 0.1], [-0.7, 0.6]], dtype=DTYPE)
    A = 1 / math.factorial(order + 1) + (order - 1) / 2
    expected = 2 + A * M * torch.linalg.vector_norm(queries - sites, dim=-1) ** (order + 1)
    torch.testing.assert_close(model(queries), expected, atol=3e-11, rtol=3e-11)
    assert model(queries)[1] > 2  # M>0 does not reproduce a common polynomial.


@pytest.mark.parametrize("order", [2, 3])
def test_exact_sites_preserve_supplied_derivatives_through_order(order: int) -> None:
    sites, coefficients, mu = model_data(order)
    model = WhitneyDual(sites, coefficients, order=order, M=1.2, mu=mu)
    out = model.evaluate(sites)
    torch.testing.assert_close(out.value, torch.sin(sites[:, 0]), atol=0, rtol=0)
    assert out.at_sites.all()
    assert out.converged.all()
    for i in range(sites.shape[0]):
        x = sites[i, 0].detach().requires_grad_()
        derivative = model(x.reshape(1))
        for k in range(1, order + 1):
            derivative = torch.autograd.grad(derivative, x, create_graph=True)[0]
            expected = coefficients[i, k] * math.factorial(k)
            torch.testing.assert_close(derivative, expected, atol=3e-12, rtol=3e-12)


@pytest.mark.parametrize("site_index", [0, 1])
@pytest.mark.parametrize("offset", [1e-3, 1e-5, -1e-5])
def test_near_site_values_and_first_derivatives_are_finite(offset, site_index) -> None:
    sites, coefficients, mu = model_data(2)
    model = WhitneyDual(sites, coefficients, order=2, M=1.2, mu=mu, q=8)
    x = (sites[site_index, 0] + offset).detach().requires_grad_()
    value = model(x.reshape(1))
    derivative = torch.autograd.grad(value, x)[0]
    assert torch.isfinite(value)
    assert torch.isfinite(derivative)
    assert value.item() == pytest.approx(math.sin(x.item()), abs=3 * abs(offset) ** 3 + 2e-13)
    assert derivative.item() == pytest.approx(math.cos(x.item()), abs=6 * offset ** 2 + 2e-10)


def quadratic(x: torch.Tensor) -> torch.Tensor:
    return 1 + 2 * x[..., 0] - 3 * x[..., 1] + 0.5 * x[..., 0] ** 2 + 2 * x[..., 0] * x[..., 1] + x[..., 1] ** 2


def quadratic_jets(sites: torch.Tensor, order=3) -> torch.Tensor:
    alphas = multi_indices(2, order)
    coeff = torch.zeros((len(sites), len(alphas)), dtype=DTYPE)
    values = {
        (0, 0): quadratic(sites),
        (1, 0): 2 + sites[:, 0] + 2 * sites[:, 1],
        (0, 1): -3 + 2 * sites[:, 0] + 2 * sites[:, 1],
        (2, 0): torch.full((len(sites),), 0.5, dtype=DTYPE),
        (1, 1): torch.full((len(sites),), 2.0, dtype=DTYPE),
        (0, 2): torch.ones(len(sites), dtype=DTYPE),
    }
    for alpha, value in values.items():
        coeff[:, alphas.index(alpha)] = value
    return coeff


def test_multivariate_indices_and_jets_against_explicit_polynomial() -> None:
    alphas = multi_indices(2, 3)
    assert alphas == ((0, 0), (0, 1), (1, 0), (0, 2), (1, 1), (2, 0),
                      (0, 3), (1, 2), (2, 1), (3, 0))
    assert len(multi_indices(3, 4)) == math.comb(7, 4)
    sites = torch.tensor([[0.0, 0.0], [0.6, -0.2]], dtype=DTYPE)
    queries = torch.tensor([[0.1, 0.3], [-0.2, 0.7]], dtype=DTYPE)
    coeff = quadratic_jets(sites)
    values, gradients = evaluate_jets(queries, sites, coeff, 3)
    expected_values = quadratic(queries)[:, None].expand(2, 2)
    expected_gradient = torch.stack([2 + queries[:, 0] + 2 * queries[:, 1],
                                    -3 + 2 * queries[:, 0] + 2 * queries[:, 1]], -1)
    torch.testing.assert_close(values, expected_values, atol=1e-13, rtol=1e-13)
    torch.testing.assert_close(gradients, expected_gradient[:, None, :].expand(2, 2, 2),
                               atol=1e-13, rtol=1e-13)
    auto_coeff = jets_from_function(quadratic, sites, 3)
    torch.testing.assert_close(auto_coeff, coeff, atol=1e-13, rtol=1e-13)


def test_jet_helper_retains_graph_when_requested() -> None:
    sites = torch.tensor([[-0.5], [0.5]], dtype=DTYPE)
    amplitude = torch.tensor(1.7, dtype=DTYPE, requires_grad=True)
    coeff = jets_from_function(lambda x: amplitude * torch.sin(x[0]), sites, 3,
                               create_graph=True)
    derivative = torch.autograd.grad(coeff.sum(), amplitude)[0]
    expected = sin_coefficients(sites, 3).sum()
    torch.testing.assert_close(derivative, expected, atol=1e-12, rtol=1e-12)


def test_arbitrary_query_batches_equal_scalar_calls_and_serialization(tmp_path) -> None:
    sites, coefficients, mu = model_data(2)
    model = WhitneyDual(sites, coefficients, order=2, M=1.2, mu=mu, q=8)
    queries = torch.tensor([[[-0.2], [0.0]], [[0.2], [0.4]]], dtype=DTYPE)
    actual = model(queries)
    assert actual.shape == (2, 2)
    expected = torch.stack([model(x) for x in queries.reshape(-1, 1)]).reshape(2, 2)
    torch.testing.assert_close(actual, expected, atol=3e-11, rtol=3e-11)
    state_path = tmp_path / "state.pt"
    torch.save(model.state_dict(), state_path)
    restored = WhitneyDual(sites, torch.zeros_like(coefficients), order=2,
                           M=2.0, mu=torch.tensor([0.5, 0.5], dtype=DTYPE), q=8)
    restored.load_state_dict(torch.load(state_path, weights_only=True))
    torch.testing.assert_close(restored(queries), actual, atol=0, rtol=0)
    torch.testing.assert_close(model(queries), actual, atol=0, rtol=0)


def test_functional_gradcheck_and_nonzero_trainable_paths() -> None:
    sites, coefficients, _ = model_data(2)
    queries = torch.tensor([[-0.12], [0.25]], dtype=DTYPE, requires_grad=True)
    coeff = coefficients.detach().requires_grad_()
    M = torch.tensor(1.2, dtype=DTYPE, requires_grad=True)
    logits = torch.tensor([-0.2, 0.2], dtype=DTYPE, requires_grad=True)

    def evaluate(x, jets, bound, log_mu):
        return whitney_dual(x, sites, jets, order=2, M=bound,
                            mu=torch.softmax(log_mu, dim=0), q=8,
                            atol=1e-13, rtol=1e-12).value

    inputs = (queries, coeff, M, logits)
    assert torch.autograd.gradcheck(evaluate, inputs, eps=1e-5,
                                    atol=8e-6, rtol=8e-5)
    gradients = torch.autograd.grad(evaluate(*inputs).sum(), inputs)
    for grad in gradients:
        assert torch.isfinite(grad).all()
        assert grad.abs().max() > 1e-9
    optimizer = torch.optim.SGD(inputs, lr=1e-4)
    before = [x.detach().clone() for x in inputs]
    optimizer.zero_grad()
    evaluate(*inputs).square().sum().backward()
    optimizer.step()
    for old, new in zip(before, inputs):
        assert not torch.equal(old, new)


@pytest.mark.parametrize("dtype,atol", [(torch.float32, 2e-4), (torch.float64, 2e-10)])
def test_model_precision_preserved(dtype, atol) -> None:
    sites, coefficients, mu = model_data(2)
    queries = torch.tensor([[-0.2], [0.2]], dtype=DTYPE)
    expected = WhitneyDual(sites, coefficients, order=2, M=1.2, mu=mu, q=8)(queries)
    tolerances = {"atol": 1e-6, "rtol": 1e-5} if dtype == torch.float32 else {}
    model = WhitneyDual(sites.to(dtype), coefficients.to(dtype), order=2,
                        M=1.2, mu=mu.to(dtype), q=8, **tolerances)
    actual = model(queries.to(dtype))
    assert actual.dtype == dtype
    torch.testing.assert_close(actual.double(), expected, atol=atol, rtol=0)


def test_invalid_model_inputs_are_rejected() -> None:
    sites, coefficients, mu = model_data(2)
    for kwargs in [{"M": 0.0}, {"M": -1.0}, {"M": float("inf")},
                   {"M": 1.0, "mu": torch.tensor([0.0, 1.0], dtype=DTYPE)},
                   {"M": 1.0, "order": 1}, {"M": 1.0, "q": -1.0}]:
        settings = {"order": 2, "mu": mu}
        settings.update(kwargs)
        with pytest.raises((ValueError, TypeError)):
            WhitneyDual(sites, coefficients, **settings)
    with pytest.raises(ValueError):
        WhitneyDual(sites[:1].expand(2, -1).clone(), coefficients, order=2, M=1.0)
    with pytest.raises(ValueError):
        WhitneyDual(sites, coefficients[:, :-1], order=2, M=1.0)
    model = WhitneyDual(sites, coefficients, order=2, M=1.0)
    with pytest.raises((ValueError, TypeError)):
        model(torch.tensor([[float("nan")]], dtype=DTYPE))
    with pytest.raises((ValueError, TypeError)):
        model(torch.tensor([[0.2, 0.4]], dtype=DTYPE))


def test_gradients_at_nearest_site_switch_and_zero_coordinate_components() -> None:
    # A genuine global witness f(x,y)=sin(x)+0.2 sin(y), with seminorm <=1.2.
    # At x=(0,0), the nearest-site gauge switches and both offsets have y=0.
    sites = torch.tensor([[-1.0, 0.0], [1.0, 0.0]], dtype=DTYPE)
    indices = multi_indices(2, 2)
    coeff = torch.zeros((2, len(indices)), dtype=DTYPE)
    coeff[:, indices.index((0, 0))] = torch.sin(sites[:, 0])
    coeff[:, indices.index((1, 0))] = torch.cos(sites[:, 0])
    coeff[:, indices.index((0, 1))] = 0.2
    coeff[:, indices.index((2, 0))] = -0.5 * torch.sin(sites[:, 0])
    model = WhitneyDual(sites, coeff, order=2, M=1.2, q=8,
                        atol=1e-13, rtol=1e-12)
    query = torch.zeros(2, dtype=DTYPE, requires_grad=True)
    assert torch.autograd.gradcheck(model, (query,), eps=1e-5, atol=3e-6, rtol=3e-5)
    assert torch.autograd.gradgradcheck(model, (query,), eps=2e-5,
                                        atol=6e-6, rtol=6e-5)


def test_huge_exact_site_has_finite_zero_diagnostics() -> None:
    sites = torch.tensor([[1e308, 1e308]], dtype=DTYPE)
    coeff = torch.tensor([[1.0, 0.0, 0.0, 0.0, 0.0, 0.0]], dtype=DTYPE)
    model = WhitneyDual(sites, coeff, order=2, M=1.0)
    result = model.evaluate(sites)
    torch.testing.assert_close(result.value, torch.ones(1, dtype=DTYPE))
    assert result.converged.all() and result.at_sites.all()
    for field in (result.gap, result.gradient_norm, result.u):
        assert torch.isfinite(field).all()
        assert (field == 0).all()


@pytest.mark.parametrize("invalid", [{"atol": 0.0, "rtol": 0.0},
                                      {"max_iter": 0}, {"strict": "yes"}])
def test_solver_settings_rejected_consistently_for_exact_and_empty_queries(invalid) -> None:
    sites, coefficients, mu = model_data(2)
    with pytest.raises((ValueError, TypeError)):
        WhitneyDual(sites, coefficients, order=2, M=1.2, mu=mu, **invalid)
    for queries in (sites, torch.empty((0, 1), dtype=DTYPE)):
        with pytest.raises((ValueError, TypeError)):
            whitney_dual(queries, sites, coefficients, order=2, M=1.2, mu=mu,
                          **invalid)


==> Code/Experiments/jet_visualization/whitney-dual/tests/test_solver.py <==
"""Independent primal oracles and differentiation checks for the dual solver."""
from __future__ import annotations

import numpy as np
import pytest
import torch
from scipy.optimize import minimize
from scipy.special import logsumexp, xlogy

from whitney_dual.solver import solve_dual

DTYPE = torch.float64


def primal(lam: np.ndarray, costs: np.ndarray, features: np.ndarray,
           log_weights: np.ndarray) -> float:
    """Direct simplex objective; no calls to the production dual evaluator."""
    mean = lam @ features
    variance = lam @ np.sum(features * features, axis=1) - mean @ mean
    return float(lam @ costs - 0.5 * variance +
                 np.sum(xlogy(lam, lam) - lam * log_weights))


def primal_oracle(costs: np.ndarray, features: np.ndarray,
                  log_weights: np.ndarray) -> tuple[float, np.ndarray]:
    """Solve the primal independently with SciPy SLSQP and analytic derivatives."""
    n = costs.size
    initial = np.exp(log_weights - logsumexp(log_weights))

    def gradient(lam: np.ndarray) -> np.ndarray:
        return (costs - 0.5 * np.sum(features * features, axis=1) +
                features @ (lam @ features) + np.log(lam) - log_weights + 1)

    result = minimize(primal, initial, args=(costs, features, log_weights),
                      jac=lambda lam, *_: gradient(lam), method="SLSQP",
                      bounds=[(1e-14, 1)] * n,
                      constraints=[{"type": "eq", "fun": lambda lam: lam.sum() - 1,
                                    "jac": lambda lam: np.ones_like(lam)}],
                      options={"ftol": 2e-13, "maxiter": 1500})
    assert result.success, result.message
    assert abs(result.x.sum() - 1) < 1e-12
    return float(result.fun), result.x


def problem() -> tuple[torch.Tensor, torch.Tensor, torch.Tensor]:
    costs = torch.tensor([0.2, -0.3, 0.7, 0.1], dtype=DTYPE)
    features = torch.tensor([[-0.7, 0.2], [0.8, -0.4], [0.1, 0.9],
                             [-0.3, -0.6]], dtype=DTYPE)
    log_weights = torch.tensor([0.1, 0.2, 0.3, 0.4], dtype=DTYPE).log()
    return costs, features, log_weights


@pytest.mark.parametrize("seed", [5, 17, 31])
def test_matches_independent_simplex_minimum_and_gap(seed: int) -> None:
    rng = np.random.default_rng(seed)
    costs = rng.normal(size=5) * 0.5
    features = rng.normal(size=(5, 3)) * 0.6
    log_weights = rng.normal(size=5)
    log_weights -= logsumexp(log_weights)
    expected, lam = primal_oracle(costs, features, log_weights)
    out = solve_dual(*(torch.tensor(a, dtype=DTYPE)
                       for a in (costs, features, log_weights)),
                     atol=1e-12, rtol=1e-11)
    actual = out.value.item()
    recovered = out.weights.detach().numpy()
    recovered_primal = primal(recovered, costs, features, log_weights)
    assert out.converged.item()
    assert actual == pytest.approx(expected, abs=3e-11)
    np.testing.assert_allclose(recovered, lam, atol=2e-7, rtol=2e-7)
    # Weak duality and the explicit Gibbs primal-dual gap are different checks.
    assert actual <= expected + 3e-11
    assert recovered_primal >= expected - 3e-11
    assert recovered_primal - actual == pytest.approx(out.gap.item(), abs=3e-12)
    mean = recovered @ features
    residual = out.u.detach().numpy() - mean
    assert out.gap.item() == pytest.approx(float(residual @ residual) / 2,
                                          abs=3e-24, rel=3e-6)


def test_single_site_closed_form_and_unnormalized_log_weights() -> None:
    costs = torch.tensor([2.75], dtype=DTYPE)
    features = torch.tensor([[2.0, -3.0]], dtype=DTYPE)
    log_weights = torch.tensor([0.8], dtype=DTYPE)
    out = solve_dual(costs, features, log_weights)
    torch.testing.assert_close(out.u, features[0], atol=1e-13, rtol=0)
    torch.testing.assert_close(out.weights, torch.ones(1, dtype=DTYPE))
    assert out.value.item() == pytest.approx(2.75 - 0.8, abs=1e-13)
    assert out.gap.item() < 1e-25


def test_symmetric_case_and_coincident_features() -> None:
    # The optimizer is lambda=(1/2,1/2), u=0 by symmetry and strict convexity.
    out = solve_dual(torch.tensor([0.7, 0.7], dtype=DTYPE),
                     torch.tensor([[-2.0], [2.0]], dtype=DTYPE),
                     torch.full((2,), -np.log(2), dtype=DTYPE))
    assert out.value.item() == pytest.approx(0.7 - 2.0, abs=1e-13)
    torch.testing.assert_close(out.weights, torch.full((2,), 0.5, dtype=DTYPE))
    assert out.u.abs().max().item() < 1e-14

    costs, _, log_weights = problem()
    features = torch.full((4, 2), 2.0, dtype=DTYPE)
    coincident = solve_dual(costs, features, log_weights)
    expected = -torch.logsumexp(log_weights - costs, dim=0)
    torch.testing.assert_close(coincident.value, expected, atol=2e-13, rtol=0)
    torch.testing.assert_close(coincident.weights,
                               torch.softmax(log_weights - costs, dim=0))


def test_value_weights_and_u_under_feature_and_cost_translations() -> None:
    costs, features, log_weights = problem()
    out = solve_dual(costs, features, log_weights, atol=1e-10, rtol=0)
    offset = torch.tensor([10000.0, -20000.0], dtype=DTYPE)
    shifted = solve_dual(costs, features + offset, log_weights, atol=1e-10, rtol=0)
    torch.testing.assert_close(shifted.value, out.value, atol=2e-7, rtol=0)
    torch.testing.assert_close(shifted.weights, out.weights, atol=3e-8, rtol=0)
    torch.testing.assert_close(shifted.u, out.u + offset, atol=3e-7, rtol=0)
    cost_shift = solve_dual(costs + 30000, features, log_weights)
    torch.testing.assert_close(cost_shift.value, out.value + 30000,
                               atol=2e-10, rtol=0)
    torch.testing.assert_close(cost_shift.weights, out.weights, atol=2e-10, rtol=0)


def test_reported_stationarity_and_objective_hessian() -> None:
    costs, features, log_weights = problem()
    out = solve_dual(costs, features, log_weights)
    u = out.u.detach().requires_grad_()

    def objective(t: torch.Tensor) -> torch.Tensor:
        # Direct formula, deliberately independent of solver internals.
        return 0.5 * t.square().sum() + torch.logsumexp(
            log_weights - costs + 0.5 * features.square().sum(-1) - features @ t, 0)

    grad = torch.autograd.grad(objective(u), u)[0]
    hessian = torch.autograd.functional.hessian(objective, u)
    weights = torch.softmax(log_weights - costs +
                            0.5 * features.square().sum(-1) - features @ u, 0)
    mean = weights @ features
    centered = features - mean
    expected_hessian = torch.eye(2, dtype=DTYPE) + (centered.T * weights) @ centered
    torch.testing.assert_close(hessian, expected_hessian, atol=1e-12, rtol=1e-12)
    assert torch.linalg.eigvalsh(hessian).min() >= 1 - 1e-12
    assert torch.linalg.vector_norm(grad).item() == pytest.approx(
        out.gradient_norm.item(), abs=2e-14)


def test_broadcast_batches_equal_independent_scalar_solves() -> None:
    costs, features, log_weights = problem()
    batched_costs = torch.stack([costs, costs + 0.23]).reshape(2, 1, 4)
    batched_features = torch.stack([features, features * 0.7, features + 0.1])
    out = solve_dual(batched_costs, batched_features, log_weights)
    assert out.value.shape == (2, 3)
    assert out.u.shape == (2, 3, 2)
    assert out.weights.shape == (2, 3, 4)
    for i in range(2):
        for j in range(3):
            single = solve_dual(batched_costs[i, 0], batched_features[j], log_weights)
            torch.testing.assert_close(out.value[i, j], single.value,
                                       atol=3e-12, rtol=3e-12)
            torch.testing.assert_close(out.weights[i, j], single.weights,
                                       atol=3e-11, rtol=3e-11)


@pytest.mark.parametrize("dtype,atol", [(torch.float32, 3e-5), (torch.float64, 2e-11)])
def test_supported_precision_and_extreme_finite_log_weights(dtype, atol) -> None:
    costs, features, log_weights = problem()
    expected = solve_dual(costs, features, log_weights)
    tolerances = {"atol": 1e-6, "rtol": 1e-5} if dtype == torch.float32 else {}
    out = solve_dual(costs.to(dtype), features.to(dtype), log_weights.to(dtype), **tolerances)
    assert out.value.dtype == dtype
    torch.testing.assert_close(out.value.double(), expected.value, atol=atol, rtol=0)
    extreme = torch.tensor([0.0, -1000.0, -2000.0, -10000.0], dtype=dtype)
    concentrated = solve_dual(costs.to(dtype), features.to(dtype), extreme, **tolerances)
    assert torch.isfinite(concentrated.value)
    assert concentrated.value.item() == pytest.approx(costs[0].item(), abs=atol)
    assert concentrated.weights[0].item() == pytest.approx(1.0, abs=atol)


def test_first_and_second_derivatives_against_finite_differences() -> None:
    costs, features, log_weights = problem()
    args = tuple(t.detach().requires_grad_() for t in (costs, features, log_weights))
    def value(*xs):
        return solve_dual(*xs, atol=1e-13, rtol=1e-12).value
    assert torch.autograd.gradcheck(value, args, eps=1e-5, atol=2e-6, rtol=2e-5)
    assert torch.autograd.gradgradcheck(value, args, eps=2e-5,
                                        atol=3e-6, rtol=3e-5)


def test_envelope_gradient_has_correct_signs() -> None:
    costs, features, log_weights = problem()
    args = tuple(t.detach().requires_grad_() for t in (costs, features, log_weights))
    out = solve_dual(*args, atol=1e-13, rtol=1e-12)
    dc, dw, dl = torch.autograd.grad(out.value, args, create_graph=True)
    lam = out.weights.detach()
    mean = lam @ features
    torch.testing.assert_close(dc, lam, atol=2e-10, rtol=2e-10)
    torch.testing.assert_close(dl, -lam, atol=2e-10, rtol=2e-10)
    torch.testing.assert_close(dw, -lam[:, None] * (features - mean),
                               atol=2e-10, rtol=2e-10)


def test_nonconvergence_is_reported_and_strict_mode_raises() -> None:
    costs, features, log_weights = problem()
    out = solve_dual(costs, features, log_weights, max_iter=1, strict=False)
    assert not out.converged.item()
    assert out.gap.item() > 0
    assert torch.isfinite(out.value)
    with pytest.raises(RuntimeError):
        solve_dual(costs, features, log_weights, max_iter=1, strict=True)


@pytest.mark.parametrize("which,bad", [(0, float("nan")), (1, float("inf")),
                                        (2, -float("inf"))])
def test_nonfinite_inputs_fail_informatively(which, bad) -> None:
    args = [t.clone() for t in problem()]
    args[which].flatten()[0] = bad
    with pytest.raises((ValueError, FloatingPointError), match="finite|NaN|Inf|inf"):
        solve_dual(*args)


def test_invalid_shapes_dtype_and_iterations() -> None:
    costs, features, log_weights = problem()
    for args in [(costs[:-1], features, log_weights),
                 (costs, features[:, :0], log_weights),
                 (costs.to(torch.int64), features, log_weights),
                 (costs.float(), features, log_weights)]:
        with pytest.raises((ValueError, TypeError)):
            solve_dual(*args)
    with pytest.raises((ValueError, TypeError)):
        solve_dual(costs, features, log_weights, max_iter=-1)


@pytest.mark.skipif(not torch.cuda.is_available(), reason="CUDA unavailable")
def test_cuda_matches_cpu_and_preserves_device() -> None:
    args = problem()
    cpu = solve_dual(*args)
    gpu = solve_dual(*(x.cuda() for x in args))
    assert gpu.value.device.type == "cuda"
    torch.testing.assert_close(gpu.value.cpu(), cpu.value, atol=3e-11, rtol=3e-11)
    torch.testing.assert_close(gpu.weights.cpu(), cpu.weights, atol=3e-10, rtol=3e-10)


def test_huge_first_cost_does_not_erase_near_site_value_or_autograd() -> None:
    # A site other than index zero can dominate by > 300 orders of magnitude.
    # Subtracting and restoring the first cost would destroy the O(1) answer.
    costs = torch.tensor([1e48, 2 / 3], dtype=DTYPE, requires_grad=True)
    features = torch.tensor([[1e24], [0.5]], dtype=DTYPE, requires_grad=True)
    log_weights = torch.tensor([-1400.0, 0.0], dtype=DTYPE, requires_grad=True)
    out = solve_dual(costs, features, log_weights, atol=1e-12, rtol=1e-12)
    assert out.value.item() == pytest.approx(2 / 3, abs=1e-14)
    torch.testing.assert_close(out.weights, torch.tensor([0.0, 1.0], dtype=DTYPE))
    torch.testing.assert_close(out.u, features[1], atol=1e-14, rtol=0)
    inputs = (costs, features, log_weights)
    # Underflow is not itself grounds for NaN first or second derivatives.
    for scalar in (out.value, out.u.sum(), out.weights.square().sum()):
        grads = torch.autograd.grad(scalar, inputs, create_graph=True, retain_graph=True)
        assert all(torch.isfinite(g).all() for g in grads)
        curvature_probe = sum(g.square().sum() for g in grads)
        second = torch.autograd.grad(curvature_probe, inputs, retain_graph=True,
                                     allow_unused=True)
        assert all(g is None or torch.isfinite(g).all() for g in second)


def test_root_and_recovered_weights_first_and_second_derivatives() -> None:
    costs = torch.tensor([0.1, -0.2, 0.3], dtype=DTYPE, requires_grad=True)
    features = torch.tensor([[-0.7], [0.4], [0.9]], dtype=DTYPE, requires_grad=True)
    log_weights = torch.tensor([0.2, 0.3, 0.5], dtype=DTYPE).log().requires_grad_()
    inputs = (costs, features, log_weights)
    for field in ("u", "weights"):
        def output(*args):
            return getattr(solve_dual(*args, atol=1e-13, rtol=1e-12), field)
        assert torch.autograd.gradcheck(output, inputs, eps=1e-5, atol=2e-6, rtol=2e-5)
        assert torch.autograd.gradgradcheck(output, inputs, eps=2e-5,
                                            atol=3e-6, rtol=3e-5)


def test_converged_extreme_row_does_not_break_other_batch_solves() -> None:
    # The first row is exactly stationary by symmetry. Its unused Hessian has
    # a 1e20 covariance whose added identity is lost in floating point, so it
    # must not be factored merely because the second batch row is still active.
    costs = torch.tensor([[0.0, 0.0], [0.0, 1.0]], dtype=DTYPE)
    features = torch.tensor([[[1e10, 1e10], [-1e10, -1e10]],
                             [[1.0, 0.0], [-1.0, 0.0]]], dtype=DTYPE)
    log_weights = torch.full((2, 2), -float(np.log(2.0)), dtype=DTYPE)
    batch = solve_dual(costs, features, log_weights)
    assert batch.converged.all()
    assert batch.iterations[0] == 0
    assert batch.iterations[1] > 0
    assert batch.value[0].item() == pytest.approx(-1e20, rel=2e-15)
    torch.testing.assert_close(batch.u[0], torch.zeros(2, dtype=DTYPE))
    for row in range(2):
        single = solve_dual(costs[row], features[row], log_weights[row])
        torch.testing.assert_close(batch.value[row], single.value, atol=0, rtol=0)
        torch.testing.assert_close(batch.u[row], single.u, atol=0, rtol=0)
        torch.testing.assert_close(batch.weights[row], single.weights, atol=0, rtol=0)


==> Code/Experiments/jet_visualization/whitney-dual/tests/test_sparse.py <==
"""Independent polynomial checks and sparse/dense dual equivalence."""

import math

import pytest
import torch

import whitney_dual.jets as jets_module
from whitney_dual import WhitneyDual, multi_indices
from whitney_dual.sparse import (
    SparseWhitneyDual,
    evaluate_sparse_polynomials,
    sparse_whitney_dual,
)


DTYPE = torch.float64


def _data():
    sites = torch.tensor([[0.2, -0.3], [1.1, 0.4]], dtype=DTYPE)
    term_sites = torch.tensor([0, 0, 0, 1, 1, 1])
    alpha = torch.tensor([[0, 0], [2, 0], [1, 1], [0, 1], [1, 2], [0, 0]])
    coefficients = torch.tensor([1.2, 3.0, -2.0, 4.0, 0.5, -1.0], dtype=DTYPE)
    return sites, term_sites, alpha, coefficients


@pytest.mark.parametrize("basis", ["local", "global"])
def test_sparse_values_and_gradients_against_hand_polynomials(basis):
    sites, ids, alpha, coefficients = _data()
    x = torch.tensor([[[0.2, -0.3], [0.7, 0.0]], [[-0.1, 0.4], [1.1, 0.4]]], dtype=DTYPE)
    values, gradients = evaluate_sparse_polynomials(x, sites, ids, alpha, coefficients, 3, basis=basis)
    local = x[..., None, :] - sites if basis == "local" else x[..., None, :].expand(*x.shape[:-1], 2, 2)
    a, b = local[..., 0, 0], local[..., 0, 1]
    c, d = local[..., 1, 0], local[..., 1, 1]
    expected_values = torch.stack([1.2 + 3*a*a - 2*a*b, 4*d + 0.5*c*d*d - 1], -1)
    expected_gradients = torch.stack(
        [torch.stack([6*a - 2*b, -2*a], -1), torch.stack([0.5*d*d, 4+c*d], -1)], -2
    )
    torch.testing.assert_close(values, expected_values, atol=2e-15, rtol=2e-15)
    torch.testing.assert_close(gradients, expected_gradients, atol=2e-15, rtol=2e-15)


def test_local_global_conventions_and_duplicate_terms():
    local = SparseWhitneyDual.from_polynomials(
        [([2.0, -1.0], [((0, 0), 1.), ((1, 0), 2.), ((1, 0), 3.), ((0, 2), 4.)])],
        order=2, M=1.,
    )
    # 1+5(x-2)+4(y+1)^2 = -5+5x+8y+4y^2.
    global_model = SparseWhitneyDual.from_polynomials(
        [([2.0, -1.0], {(0, 0): -5., (1, 0): 5., (0, 1): 8., (0, 2): 4.})],
        order=2, M=1., basis="global",
    )
    x = torch.tensor([[2., -1.], [0., 0.], [3., 2.]], dtype=DTYPE)
    for a, b in zip(local.polynomials(x), global_model.polynomials(x)):
        torch.testing.assert_close(a, b, rtol=0., atol=0.)
    torch.testing.assert_close(local(x), global_model(x), rtol=2e-14, atol=2e-14)


def test_sparse_and_dense_extension_agree_with_same_jets():
    sites, ids, alpha, coefficients = _data()
    indices = multi_indices(2, 3)
    dense_coefficients = torch.zeros(2, len(indices), dtype=DTYPE)
    for site, exponent, coefficient in zip(ids.tolist(), alpha.tolist(), coefficients):
        dense_coefficients[site, indices.index(tuple(exponent))] += coefficient
    dense = WhitneyDual(sites, dense_coefficients, order=3, M=20., q=9.)
    sparse = SparseWhitneyDual(sites, ids, alpha, coefficients, order=3, M=20., q=9.)
    queries = torch.tensor([[0.2, -0.3], [0.7, 0.1], [-0.5, 1.2]], dtype=DTYPE)
    a, b = sparse.evaluate(queries), dense.evaluate(queries)
    for field in ("value", "weights", "gap", "u", "gradient_norm"):
        torch.testing.assert_close(getattr(a, field), getattr(b, field), rtol=1e-11, atol=1e-11)
    assert torch.equal(a.converged, b.converged)
    assert torch.equal(a.at_sites, b.at_sites)


def test_sparse_high_dimension_does_not_enumerate_dense_basis(monkeypatch):
    def no_enumeration(*_args, **_kwargs):
        raise AssertionError("Dense multi-index enumeration reached from sparse interface")

    monkeypatch.setattr(jets_module, "multi_indices", no_enumeration)
    dimension, order = 40, 6
    assert math.comb(dimension + order, order) > 9_000_000
    zero = (0,) * dimension
    first = (1,) + (0,) * (dimension-1)
    second = (2,) + (0,) * (dimension-1)
    model = SparseWhitneyDual.from_polynomials(
        [([0.] * dimension, {zero: 1., second: 2.}),
         ([1.] + [0.] * (dimension-1), {zero: 3., first: 4., second: 2.})],
        order=order, M=2., q=16.,
    )
    assert model.coefficients.numel() == 5
    assert model.multiindices.shape == (5, dimension)
    query = torch.full((2, dimension), 0.1, dtype=DTYPE)
    query[1] = model.sites[0]
    result = model.evaluate(query)
    assert bool(result.converged.all())
    assert result.value[1].item() == 1.
    assert sum(buffer.numel() for buffer in model.buffers()) < 400


@pytest.mark.parametrize("terms", [{}, {(0, 0): 2.}, {(1, 0): 4.}])
def test_low_degree_polynomials_retain_higher_zero_query_derivatives(terms):
    model = SparseWhitneyDual.from_polynomials([([0., 0.], terms)], order=5, M=1.)
    x = torch.zeros(2, dtype=DTYPE, requires_grad=True)
    value = model(x)
    for derivative_order in range(1, 6):
        value = torch.autograd.grad(value.sum(), x, create_graph=True)[0]
        assert bool(torch.isfinite(value).all())
        if derivative_order > 1:
            torch.testing.assert_close(value, torch.zeros_like(value), rtol=0., atol=0.)


def test_mixed_monomials_correct_hessian_and_third_derivatives_at_zero():
    model = SparseWhitneyDual.from_polynomials(
        [([0., 0.], {(0, 0): 1., (1, 0): 4., (1, 1): -3., (3, 0): 2., (1, 2): 5.})],
        order=3, M=1.,
    )
    x = torch.zeros(2, dtype=DTYPE, requires_grad=True)
    gradient = torch.autograd.grad(model(x), x, create_graph=True)[0]
    hessian = torch.stack([torch.autograd.grad(entry, x, create_graph=True, retain_graph=True)[0]
                           for entry in gradient])
    third = torch.stack([torch.autograd.grad(entry, x, create_graph=True, retain_graph=True)[0]
                         for entry in hessian.reshape(-1)]).reshape(2, 2, 2)
    torch.testing.assert_close(gradient, torch.tensor([4., 0.], dtype=DTYPE), atol=0., rtol=0.)
    torch.testing.assert_close(hessian, torch.tensor([[0., -3.], [-3., 0.]], dtype=DTYPE), atol=0., rtol=0.)
    expected = torch.zeros_like(third)
    expected[0, 0, 0] = 12.
    expected[0, 1, 1] = expected[1, 0, 1] = expected[1, 1, 0] = 10.
    torch.testing.assert_close(third, expected, atol=0., rtol=0.)


def test_empty_terms_zero_polynomial_and_single_site_formula():
    model = SparseWhitneyDual.from_polynomials([([0., 0.], {})], order=2, M=3.)
    query = torch.tensor([[0., 0.], [3., 4.]], dtype=DTYPE)
    values, gradients = model.polynomials(query)
    assert values.shape == (2, 1) and gradients.shape == (2, 1, 2)
    assert torch.count_nonzero(values) == torch.count_nonzero(gradients) == 0
    # N=1: variance and entropy vanish, so F=P+A_2 M |x-X|^3.
    expected = torch.tensor([0., (1/6+1/2)*3.*125.], dtype=DTYPE)
    torch.testing.assert_close(model(query), expected, rtol=2e-14, atol=2e-14)
    empty = torch.empty(0, 3, 2, dtype=DTYPE)
    assert model(empty).shape == (0, 3)


def test_tensor_record_coefficients_and_locations_keep_graph():
    location = torch.tensor([0.3, 0.1], dtype=DTYPE, requires_grad=True)
    coefficient = torch.tensor(1.7, dtype=DTYPE, requires_grad=True)
    model = SparseWhitneyDual.from_polynomials(
        [(location, {(1, 0): coefficient})], order=2, M=1.
    )
    value = model.polynomials(torch.tensor([0.7, 0.4], dtype=DTYPE))[0].sum()
    g_location, g_coefficient = torch.autograd.grad(value, (location, coefficient))
    torch.testing.assert_close(g_location, torch.tensor([-1.7, 0.], dtype=DTYPE))
    torch.testing.assert_close(g_coefficient, torch.tensor(0.4, dtype=DTYPE))


def test_record_scalar_tensor_coordinates_keep_graph():
    a = torch.tensor(0.3, dtype=DTYPE, requires_grad=True)
    b = torch.tensor(0.1, dtype=DTYPE, requires_grad=True)
    model = SparseWhitneyDual.from_polynomials(
        [([a, b], {(1, 1): 2.})], order=2, M=1.
    )
    value = model.polynomials(torch.tensor([0.7, 0.4], dtype=DTYPE))[0].sum()
    da, db = torch.autograd.grad(value, (a, b))
    torch.testing.assert_close(da, torch.tensor(-0.6, dtype=DTYPE))
    torch.testing.assert_close(db, torch.tensor(-0.8, dtype=DTYPE))


def test_sparse_functional_gradient_check_all_trainable_continuous_data():
    sites = torch.tensor([[-0.7, -0.2], [0.8, 0.3]], dtype=DTYPE, requires_grad=True)
    ids = torch.tensor([0, 0, 1, 1])
    alpha = torch.tensor([[0, 0], [1, 0], [0, 0], [0, 1]])
    coeff = torch.tensor([0.2, -0.1, 0.3, 0.15], dtype=DTYPE, requires_grad=True)
    x = torch.tensor([[0.1, 0.5]], dtype=DTYPE, requires_grad=True)
    raw_M = torch.tensor(1.3, dtype=DTYPE, requires_grad=True)
    logits = torch.tensor([0.1, -0.2], dtype=DTYPE, requires_grad=True)

    def evaluate(query, locations, coefficients, m, masses):
        return sparse_whitney_dual(
            query, locations, ids, alpha, coefficients, order=2,
            M=m.exp(), mu=masses.softmax(-1), q=8., atol=1e-12, rtol=1e-11,
        ).value

    assert torch.autograd.gradcheck(evaluate, (x, sites, coeff, raw_M, logits), eps=1e-6, atol=3e-5, rtol=3e-4)


def test_sparse_roundtrip_checkpoint_and_state_dict(tmp_path):
    model = SparseWhitneyDual.from_polynomials(
        [([0., 0.], {(0, 0): 1., (1, 0): 2.}), ([1., 0.], {})],
        order=3, M=3., basis="global", q=12.,
    )
    x = torch.tensor([[0.4, 0.2], [1., 0.]], dtype=DTYPE)
    target = model(x)
    path = tmp_path / "sparse.pt"
    model.save(path)
    restored = SparseWhitneyDual.load(path)
    torch.testing.assert_close(restored(x), target, rtol=0., atol=0.)
    assert restored.basis == "global" and restored.order == 3
    clone = SparseWhitneyDual(
        model.sites.clone(), model.term_sites.clone(), model.multiindices.clone(),
        torch.zeros_like(model.coefficients), order=4, M=10., basis="local",
    )
    clone.load_state_dict(model.state_dict())
    torch.testing.assert_close(clone(x), target, rtol=0., atol=0.)
    clone.to(dtype=torch.float32)
    assert clone.multiindices.dtype == torch.long and clone.term_sites.dtype == torch.long
    assert clone.coefficients.dtype == torch.float32


@pytest.mark.parametrize("basis", ["local", "global"])
def test_unused_coordinate_powers_never_overflow(basis):
    model = SparseWhitneyDual.from_polynomials(
        [([1.e308, 1.e308], {(0, 0): 2.})], order=32, M=1., basis=basis,
    )
    x = torch.tensor([1.e308, 1.e308], dtype=DTYPE, requires_grad=True)
    values, gradients = model.polynomials(x)
    assert values.item() == 2. and bool((gradients == 0).all())
    result = model.evaluate(x)
    assert result.value.item() == 2. and result.gap.item() == 0.
    first = torch.autograd.grad(result.value, x, create_graph=True)[0]
    second = torch.autograd.grad(first.sum(), x)[0]
    assert bool((first == 0).all()) and bool((second == 0).all())


@pytest.mark.parametrize("records,match", [
    ([], "at least one"),
    ([([0.], {(-1,): 1.})], "nonnegative"),
    ([([0.], {(1.5,): 1.})], "integers"),
    ([([0.], {(3,): 1.})], "degree"),
    ([([0., 1.], {(1,): 1.})], "length"),
    ([([0.], {(0,): [1., 2.]})], "scalar"),
    ([([0.], {}), ([0., 1.], {})], "dimension"),
])
def test_sparse_record_validation(records, match):
    with pytest.raises(ValueError, match=match):
        SparseWhitneyDual.from_polynomials(records, order=2, M=1.)


def test_sparse_packed_validation():
    sites, ids, alpha, coefficients = _data()
    with pytest.raises(TypeError, match="torch.long"):
        evaluate_sparse_polynomials(sites, sites, ids.float(), alpha, coefficients, 3)
    with pytest.raises(ValueError, match="index sites"):
        evaluate_sparse_polynomials(sites, sites, ids + 3, alpha, coefficients, 3)
    with pytest.raises(ValueError, match="shape"):
        evaluate_sparse_polynomials(sites, sites, ids, alpha[:, :1], coefficients, 3)
    with pytest.raises(ValueError, match="dtype"):
        evaluate_sparse_polynomials(sites, sites, ids, alpha, coefficients.float(), 3)
    with pytest.raises(ValueError, match="basis"):
        SparseWhitneyDual(sites, ids, alpha, coefficients, order=3, M=1., basis="unknown")


==> Code/Experiments/jet_visualization/whitney_dual/__init__.py <==
"""The s >= 2 entropy-variance Whitney extension, evaluated through its dual."""

from .jets import evaluate_jets, jets_from_function, multi_indices
from .model import WhitneyDual, WhitneyResult, whitney_dual
from .solver import DualResult, solve_dual
from .sparse import SparseWhitneyDual, evaluate_sparse_polynomials, sparse_whitney_dual

__version__ = "0.1.0"

__all__ = [
    "DualResult",
    "WhitneyDual",
    "SparseWhitneyDual",
    "WhitneyResult",
    "evaluate_jets",
    "evaluate_sparse_polynomials",
    "jets_from_function",
    "multi_indices",
    "solve_dual",
    "sparse_whitney_dual",
    "whitney_dual",
]


==> Code/Experiments/jet_visualization/whitney_dual/jets.py <==
"""Taylor-jet storage and evaluation, without factorial ambiguity.

``coefficients[i, k]`` is ``D**alpha f(sites[i]) / alpha!`` for the
multi-index ``alpha = multi_indices(d, order)[k]``.  Thus a jet is the
ordinary polynomial ``sum_alpha coefficients[i, alpha] * (x-X_i)**alpha``.
"""

from __future__ import annotations

from functools import lru_cache
import math
from typing import Callable

import torch
from torch import Tensor


def _check_order(order: int, *, minimum: int = 0) -> None:
    if isinstance(order, bool) or not isinstance(order, int) or order < minimum:
        raise ValueError(f"order must be an integer >= {minimum}, got {order!r}")


@lru_cache(maxsize=128)
def multi_indices(dimension: int, order: int) -> tuple[tuple[int, ...], ...]:
    """Return multi-indices of total degree at most ``order``.

    Ordering is increasing total degree, then ascending lexicographic order.
    For example ``multi_indices(2, 2)`` is
    ``((0,0), (0,1), (1,0), (0,2), (1,1), (2,0))``.
    Its length is ``binom(dimension + order, order)``.
    """
    _check_order(order)
    if isinstance(dimension, bool) or not isinstance(dimension, int) or dimension < 1:
        raise ValueError("dimension must be a positive integer")

    def homogeneous(total: int, dimensions: int):
        if dimensions == 1:
            yield (total,)
        else:
            for first in range(total + 1):
                for rest in homogeneous(total - first, dimensions - 1):
                    yield (first,) + rest

    return tuple(alpha for degree in range(order + 1) for alpha in homogeneous(degree, dimension))


def _check_float_tensor(name: str, tensor: Tensor) -> None:
    if not isinstance(tensor, Tensor):
        raise TypeError(f"{name} must be a torch.Tensor")
    if tensor.dtype not in (torch.float32, torch.float64):
        raise TypeError(f"{name} must have dtype torch.float32 or torch.float64")
    if not bool(torch.isfinite(tensor).all()):
        raise ValueError(f"{name} must contain only finite entries")


def _validate_jet_shapes(sites: Tensor, coefficients: Tensor, order: int) -> None:
    _check_order(order)
    _check_float_tensor("sites", sites)
    _check_float_tensor("coefficients", coefficients)
    if sites.ndim != 2 or sites.shape[0] < 1 or sites.shape[1] < 1:
        raise ValueError("sites must have shape [N, d] with N,d >= 1")
    count = math.comb(sites.shape[1] + order, order)
    if coefficients.shape != (sites.shape[0], count):
        raise ValueError(
            f"coefficients must have shape [{sites.shape[0]}, {count}] for "
            f"dimension {sites.shape[1]} and order {order}; got {tuple(coefficients.shape)}"
        )
    if coefficients.dtype != sites.dtype or coefficients.device != sites.device:
        raise ValueError("sites and coefficients must have the same dtype and device")


def _validate_queries(x: Tensor, sites: Tensor) -> None:
    _check_float_tensor("x", x)
    if x.ndim < 1 or x.shape[-1] != sites.shape[1]:
        raise ValueError(f"x must have shape [..., {sites.shape[1]}]")
    if x.dtype != sites.dtype or x.device != sites.device:
        raise ValueError("x, sites and coefficients must have the same dtype and device")


def _evaluate_polynomials(
    offsets: Tensor, coefficients: Tensor, order: int, *, gradients: bool = True
) -> tuple[Tensor, Tensor | None]:
    """Evaluate broadcast-compatible polynomials; callers validate inputs.

    Products and exponent-lowered monomials are used instead of dividing a
    monomial by a coordinate.  Derivatives therefore remain valid at zero
    coordinates.  Work and temporary storage are O(batch * K * d).
    """
    dimension = offsets.shape[-1]
    indices = multi_indices(dimension, order)
    exponent = torch.tensor(indices, dtype=torch.long, device=offsets.device)
    factors: list[Tensor] = []
    derivatives: list[Tensor] = []
    for axis in range(dimension):
        coordinate = offsets[..., axis]
        powers = [torch.ones_like(coordinate)]
        for _ in range(order):
            powers.append(powers[-1] * coordinate)
        power_stack = torch.stack(powers, dim=-1)
        alpha = exponent[:, axis]
        factors.append(power_stack[..., alpha])
        if gradients:
            derivatives.append(power_stack[..., (alpha - 1).clamp_min(0)] * alpha)

    prefixes = [torch.ones_like(factors[0])]
    for factor in factors:
        prefixes.append(prefixes[-1] * factor)
    values = (coefficients * prefixes[-1]).sum(dim=-1)
    if not gradients:
        return values, None
    suffix = torch.ones_like(factors[0])
    gradient_columns = []
    for axis in reversed(range(dimension)):
        monomial_derivative = prefixes[axis] * derivatives[axis] * suffix
        gradient_columns.append((coefficients * monomial_derivative).sum(dim=-1))
        suffix = suffix * factors[axis]
    return values, torch.stack(gradient_columns[::-1], dim=-1)


def _evaluate_jets_unchecked(
    x: Tensor, sites: Tensor, coefficients: Tensor, order: int
) -> tuple[Tensor, Tensor]:
    values, gradients = _evaluate_polynomials(x.unsqueeze(-2) - sites, coefficients, order)
    assert gradients is not None
    return values, gradients


def evaluate_jets(
    x: Tensor, sites: Tensor, coefficients: Tensor, order: int
) -> tuple[Tensor, Tensor]:
    """Evaluate all jets and their first derivatives at each query.

    Args:
        x: Query coordinates, shape ``[..., d]``.
        sites: Jet centers, shape ``[N, d]``.
        coefficients: Taylor-normalized coefficients, shape ``[N, K]``.
        order: Maximum polynomial degree; ``K = binom(d + order, order)``.

    Returns:
        Values of shape ``[..., N]`` and gradients of shape ``[..., N, d]``.
        Inputs must share a float32/float64 dtype and device.  Graphs through
        all inputs are preserved; no host copies or numerical differentiation
        are used.  The polynomial identities are exact in real arithmetic.
    """
    _validate_jet_shapes(sites, coefficients, order)
    _validate_queries(x, sites)
    values, gradients = _evaluate_jets_unchecked(x, sites, coefficients, order)
    if not bool(torch.isfinite(values).all() and torch.isfinite(gradients).all()):
        raise FloatingPointError("Taylor polynomial evaluation overflowed; rescale coordinates/data")
    return values, gradients


def jets_from_function(
    function: Callable[[Tensor], Tensor],
    sites: Tensor,
    order: int,
    *,
    create_graph: bool = False,
) -> Tensor:
    """Extract Taylor coefficients of a scalar differentiable PyTorch function.

    ``function`` receives one point of shape ``[d]`` and must return a scalar
    tensor with the same dtype/device.  It must possess the requested partial
    derivatives.  Autograd cannot verify this smoothness assumption.

    ``create_graph=False`` returns fixed fitted data and intentionally detaches
    the result.  With ``True``, graphs to differentiable sites and function
    parameters are retained.  Recompute such jets for each training iteration
    instead of reusing a consumed non-leaf graph.  Cost can be substantial at
    high dimension/order because there are ``binom(d+order, order)`` entries.
    """
    _check_order(order)
    _check_float_tensor("sites", sites)
    if sites.ndim != 2 or min(sites.shape) < 1:
        raise ValueError("sites must have shape [N, d] with N,d >= 1")
    indices = multi_indices(sites.shape[1], order)
    rows = []
    with torch.enable_grad():
        for site in sites.unbind(0):
            point = site if site.requires_grad else site.clone().requires_grad_(True)
            value = function(point)
            if not isinstance(value, Tensor) or value.ndim != 0:
                raise ValueError("function must return a scalar torch.Tensor")
            if value.dtype != sites.dtype or value.device != sites.device:
                raise ValueError("function output must share sites' dtype and device")
            # The zero term supports constant functions and vanished derivatives.
            zero = (point * 0.0).sum()
            derivatives = {indices[0]: value + zero}
            for alpha in indices[1:]:
                axis = next(j for j, a in enumerate(alpha) if a)
                predecessor = list(alpha)
                predecessor[axis] -= 1
                lower = derivatives[tuple(predecessor)]
                if lower.requires_grad:
                    derivative = torch.autograd.grad(
                        lower, point, create_graph=True, retain_graph=True, allow_unused=True
                    )[0]
                else:
                    derivative = None
                # If the predecessor stores D^gamma f/gamma!, divide the
                # next partial derivative by alpha_axis to obtain D^alpha
                # f/alpha!.  Incremental normalization avoids large factorials.
                derivatives[alpha] = zero if derivative is None else derivative[axis] / alpha[axis] + zero
            row = torch.stack([derivatives[alpha] for alpha in indices])
            rows.append(row if create_graph else row.detach())
    result = torch.stack(rows)
    if not bool(torch.isfinite(result).all()):
        raise FloatingPointError("function or requested derivatives produced non-finite jet data")
    return result


==> Code/Experiments/jet_visualization/whitney_dual/model.py <==
"""Batched PyTorch implementation of the manuscript's ``s >= 2`` formula."""

from __future__ import annotations

from dataclasses import dataclass
import math
from numbers import Real
from typing import Any, Callable

import torch
from torch import Tensor, nn

from .jets import (
    _check_float_tensor,
    _check_order,
    _evaluate_jets_unchecked,
    _evaluate_polynomials,
    _validate_jet_shapes,
    _validate_queries,
)
from .solver import solve_dual


@dataclass(frozen=True)
class WhitneyResult:
    """Value and numerical solve diagnostics, preserving query batch axes.

    ``value`` is the evaluated dual objective and ``gap`` is the recovered
    primal-minus-dual gap in the original function-value units.  In exact
    arithmetic they bracket the optimum as ``value <= F <= value + gap``.
    Floating-point diagnostics are not interval-arithmetic certificates.
    ``u`` and ``gradient_norm`` use the dimensionless, centered solver units.
    At sites the value is the site's Taylor polynomial, weights are one-hot,
    gap/iterations/residual/u are zero, and ``converged`` is true.
    """

    value: Tensor
    gap: Tensor
    weights: Tensor
    converged: Tensor
    iterations: Tensor
    gradient_norm: Tensor
    u: Tensor
    at_sites: Tensor

    @property
    def primal_value(self) -> Tensor:
        """Recovered primal objective (up to floating-point arithmetic)."""
        return self.value + self.gap


def _validate_parameters(
    sites: Tensor,
    coefficients: Tensor,
    *,
    order: int,
    M: float | Tensor,
    mu: Tensor | None,
    q: float | None,
) -> tuple[Tensor, Tensor, float]:
    _validate_jet_shapes(sites, coefficients, order)
    return _validate_geometry_parameters(sites, order=order, M=M, mu=mu, q=q)


def _validate_geometry_parameters(
    sites: Tensor,
    *,
    order: int,
    M: float | Tensor,
    mu: Tensor | None,
    q: float | None,
) -> tuple[Tensor, Tensor, float]:
    """Shared dense/sparse geometry validation; never enumerates monomials."""
    _check_order(order, minimum=2)
    _check_float_tensor("sites", sites)
    if sites.ndim != 2 or sites.shape[0] < 1 or sites.shape[1] < 1:
        raise ValueError("sites must have shape [N, d] with N,d >= 1")
    if torch.unique(sites, dim=0).shape[0] != sites.shape[0]:
        raise ValueError("sites must be pairwise distinct; merge consistent duplicate jets first")

    if isinstance(M, Tensor):
        _check_float_tensor("M", M)
        if M.ndim != 0:
            raise ValueError("M must be a scalar (zero-dimensional tensor)")
        if M.dtype != sites.dtype or M.device != sites.device:
            raise ValueError("tensor M must share sites' dtype and device")
        magnitude = M
    elif isinstance(M, Real) and not isinstance(M, bool):
        magnitude = torch.as_tensor(M, dtype=sites.dtype, device=sites.device)
    else:
        raise TypeError("M must be a positive real number or scalar torch.Tensor")
    if not bool(torch.isfinite(magnitude) & (magnitude > 0)):
        raise ValueError(
            "M must be finite and strictly positive: the dual contains 1/M and log(M). "
            "The separate M=0 common-polynomial branch is not part of this interface."
        )

    if mu is None:
        geometry_weights = torch.full(
            (sites.shape[0],), 1.0 / sites.shape[0], dtype=sites.dtype, device=sites.device
        )
    else:
        _check_float_tensor("mu", mu)
        if mu.shape != (sites.shape[0],):
            raise ValueError(f"mu must have shape [{sites.shape[0]}]")
        if mu.dtype != sites.dtype or mu.device != sites.device:
            raise ValueError("mu must share sites' dtype and device")
        if not bool((mu > 0).all()):
            raise ValueError("all mu entries must be strictly positive")
        tolerance = 32 * torch.finfo(mu.dtype).eps
        if not bool(torch.isclose(mu.sum(), mu.new_tensor(1.0), rtol=tolerance, atol=tolerance)):
            raise ValueError("mu must sum to one; use positive_logits.softmax(-1) for trainable weights")
        geometry_weights = mu

    exponent = float(2 * order + 46 * sites.shape[1] + 2) if q is None else q
    if isinstance(exponent, bool) or not isinstance(exponent, Real) or not math.isfinite(exponent) or exponent <= 0:
        raise ValueError("q must be a finite positive real number")
    return magnitude, geometry_weights, float(exponent)


def _require_finite(name: str, tensor: Tensor) -> None:
    if not bool(torch.isfinite(tensor).all()):
        raise FloatingPointError(
            f"{name} is outside the floating-point range; use float64 and/or rescale "
            "coordinates, jet data and M consistently"
        )


def _validate_solver_options(max_iter: int, atol: float, rtol: float, strict: bool) -> None:
    if isinstance(max_iter, bool) or not isinstance(max_iter, int) or max_iter < 1:
        raise ValueError("max_iter must be a positive integer")
    for name, tolerance in (("atol", atol), ("rtol", rtol)):
        if isinstance(tolerance, bool) or not isinstance(tolerance, Real) or not math.isfinite(tolerance) or tolerance < 0:
            raise ValueError(f"{name} must be a finite nonnegative real number")
    if atol == 0 and rtol == 0:
        raise ValueError("at least one of atol and rtol must be positive")
    if not isinstance(strict, bool):
        raise TypeError("strict must be a bool")


def whitney_dual(
    x: Tensor,
    sites: Tensor,
    coefficients: Tensor,
    *,
    order: int,
    M: float | Tensor,
    mu: Tensor | None = None,
    q: float | None = None,
    max_iter: int = 100,
    atol: float = 1e-10,
    rtol: float = 1e-8,
    strict: bool = True,
) -> WhitneyResult:
    """Evaluate the dual extension while preserving all input autograd paths.

    Shapes: ``x [...,d]``, ``sites [N,d]``, ``coefficients [N,K]``, ``mu [N]``,
    ``M []``; ``K=binom(d+order,order)``.  All tensor data must share float32 or
    float64 dtype and device.  Float64 is recommended, particularly near sites;
    float32 normally needs explicit looser solver tolerances (for example
    ``atol=1e-6, rtol=1e-5``).  Tolerances bound the dimensionless stationarity
    residual, not a user-specified absolute error in the original units.

    ``M>0`` and ``order>=2`` are essential to this dual.  The code does not
    verify that the supplied jets admit a witness with seminorm at most M.
    Uniform geometry weights and ``q=2*order+46*d+2`` are defaults.  The
    manuscript's regularity theorem additionally requires the appropriate
    doubling condition on mu; weights are not constructed/certified here.
    A positive q override computes the corresponding changed formula.

    Exact equality with a site selects that site's polynomial.  No neighborhood
    is snapped to a site.  This yields the prescribed query derivatives through
    order s at the site under the manuscript's compatibility assumptions, but
    does not establish global regularity for arbitrary incompatible input jets.

    A nearest-site polynomial and gradient are subtracted as a common gauge.
    Geometry is evaluated with log-sum-exp; no weights are truncated or clamped.
    Strict mode raises on an unconverged numerical solve.  With strict=False,
    inspect ``converged`` and ``gap`` before accepting an approximate value.
    """
    _validate_jet_shapes(sites, coefficients, order)

    def evaluate_all(queries: Tensor) -> tuple[Tensor, Tensor]:
        return _evaluate_jets_unchecked(queries, sites, coefficients, order)

    def evaluate_selected(queries: Tensor, selected: Tensor) -> Tensor:
        return _evaluate_polynomials(
            queries - sites[selected], coefficients[selected], order, gradients=False
        )[0]

    return _evaluate_from_polynomials(
        x, sites, order=order, M=M, mu=mu, q=q,
        evaluate_all=evaluate_all, evaluate_selected=evaluate_selected,
        max_iter=max_iter, atol=atol, rtol=rtol, strict=strict,
    )


def _evaluate_from_polynomials(
    x: Tensor,
    sites: Tensor,
    *,
    order: int,
    M: float | Tensor,
    evaluate_all: Callable[[Tensor], tuple[Tensor, Tensor]],
    evaluate_selected: Callable[[Tensor, Tensor], Tensor],
    mu: Tensor | None = None,
    q: float | None = None,
    max_iter: int = 100,
    atol: float = 1e-10,
    rtol: float = 1e-8,
    strict: bool = True,
) -> WhitneyResult:
    """Geometry/dual kernel shared by dense and sparse polynomial storage.

    ``evaluate_all(queries[B,d])`` returns ``(values[B,N], gradients[B,N,d])``.
    ``evaluate_selected(queries[B,d], site_indices[B])`` returns own-polynomial
    values ``[B]`` and must preserve derivatives at zero displacement.
    Neither callback is asked to enumerate dense polynomial coefficients.
    """
    magnitude, geometry_weights, exponent = _validate_geometry_parameters(
        sites, order=order, M=M, mu=mu, q=q
    )
    _validate_queries(x, sites)
    # Validate even if the batch is empty or consists entirely of sites.
    _validate_solver_options(max_iter, atol, rtol, strict)

    batch_shape = x.shape[:-1]
    dimension = sites.shape[1]
    count = sites.shape[0]
    queries = x.reshape(-1, dimension)
    batch_size = queries.shape[0]
    matches = (queries[:, None, :] == sites[None, :, :]).all(dim=-1)
    at_sites = matches.any(dim=-1)
    on_indices = at_sites.nonzero(as_tuple=True)[0]
    off_indices = (~at_sites).nonzero(as_tuple=True)[0]

    values = (queries * 0.0).sum(dim=-1)
    gap = values.clone()
    gradient_norm = values.clone()
    weights = x.new_zeros((batch_size, count))
    u = x.new_zeros((batch_size, dimension))
    converged = torch.ones(batch_size, dtype=torch.bool, device=x.device)
    iterations = torch.zeros(batch_size, dtype=torch.long, device=x.device)

    if on_indices.numel():
        selected = matches[on_indices].to(torch.long).argmax(dim=-1)
        own_values = evaluate_selected(queries[on_indices], selected)
        _require_finite("Taylor polynomial values at sites", own_values)
        values = values.index_copy(0, on_indices, own_values)
        own_weights = torch.nn.functional.one_hot(selected, num_classes=count).to(x.dtype)
        weights = weights.index_copy(0, on_indices, own_weights)

    if off_indices.numel():
        off_x = queries[off_indices]
        delta = off_x[:, None, :] - sites[None, :, :]
        _require_finite("Coordinate differences", delta)
        # The scale cancels algebraically.  This Euclidean norm remains
        # differentiable in zero coordinate components of a nonzero vector.
        coordinate_scale = delta.abs().amax(dim=-1)
        scaled_delta = delta / coordinate_scale.unsqueeze(-1)
        scaled_norm = torch.linalg.vector_norm(scaled_delta, dim=-1)
        log_radius = coordinate_scale.log() + scaled_norm.log()
        direction = scaled_delta / scaled_norm.unsqueeze(-1)
        reference_index = log_radius.argmin(dim=-1)
        rows = torch.arange(off_x.shape[0], device=x.device)
        log_nearest_radius = log_radius[rows, reference_index]
        relative_log_radius = log_radius - log_nearest_radius[:, None]
        # Center log radii before multiplying by q; this avoids cancellation
        # of very large common terms in both theta and R.
        raw_log_weights = geometry_weights.log()[None, :] - exponent * relative_log_radius
        log_theta = raw_log_weights - torch.logsumexp(raw_log_weights, dim=-1, keepdim=True)
        log_R = log_nearest_radius + torch.logsumexp(
            log_theta + (2 * order) * relative_log_radius, dim=-1
        ) / (2 * order)
        beta = order - 1
        log_M = magnitude.log()
        log_tau = math.log(beta) + log_M + (order + 1) * log_R
        tau = log_tau.exp()
        _require_finite("The positive entropy scale tau", tau)
        if not bool((tau > 0).all()):
            raise FloatingPointError(
                "The entropy scale tau underflowed to zero; use float64 and/or "
                "rescale coordinates, jet data and M consistently"
            )

        polynomial_values, polynomial_gradients = evaluate_all(off_x)
        _require_finite("Taylor polynomial values", polynomial_values)
        _require_finite("Taylor polynomial gradients", polynomial_gradients)
        reference_values = polynomial_values[rows, reference_index]
        reference_gradients = polynomial_gradients[rows, reference_index]
        log_ratio = log_radius - log_R[:, None]
        inverse_factorial = math.exp(-math.lgamma(order + 1))
        A = inverse_factorial / (order + 1) + beta / 2
        costs = (polynomial_values - reference_values[:, None]) / tau[:, None]
        costs = costs + (A / beta) * (2 * order * log_ratio).exp()
        gradient_difference = polynomial_gradients - reference_gradients[:, None, :]
        normalized_gradients = gradient_difference * (-log_M - order * log_R).exp()[:, None, None]
        remainder_gradients = inverse_factorial * (order * log_ratio).exp()[..., None] * direction
        features = math.sqrt(order / (2 * beta)) * (normalized_gradients + remainder_gradients)
        _require_finite("Normalized dual costs", costs)
        _require_finite("Normalized dual features", features)
        _require_finite("Normalized log geometry weights", log_theta)
        solved = solve_dual(
            costs, features, log_theta,
            max_iter=max_iter, atol=atol, rtol=rtol, strict=strict,
        )
        off_values = reference_values + tau * solved.value
        off_gap = tau * solved.gap
        _require_finite("Extension values", off_values)
        _require_finite("Original-scale primal-dual gaps", off_gap)
        values = values.index_copy(0, off_indices, off_values)
        gap = gap.index_copy(0, off_indices, off_gap)
        weights = weights.index_copy(0, off_indices, solved.weights)
        converged = converged.index_copy(0, off_indices, solved.converged)
        iterations = iterations.index_copy(0, off_indices, solved.iterations)
        gradient_norm = gradient_norm.index_copy(0, off_indices, solved.gradient_norm)
        u = u.index_copy(0, off_indices, solved.u)

    return WhitneyResult(
        value=values.reshape(batch_shape),
        gap=gap.reshape(batch_shape),
        weights=weights.reshape(*batch_shape, count),
        converged=converged.reshape(batch_shape),
        iterations=iterations.reshape(batch_shape),
        gradient_norm=gradient_norm.reshape(batch_shape),
        u=u.reshape(*batch_shape, dimension),
        at_sites=at_sites.reshape(batch_shape),
    )


class WhitneyDual(nn.Module):
    """Reusable extension model with fitted jet data stored as buffers.

    ``model(x)`` returns values and ``model.evaluate(x)`` also returns solve
    diagnostics.  Standard ``.to(device=..., dtype=...)`` and ``state_dict``
    are supported.  Load a state dictionary into a model of matching tensor
    shapes; numerical configuration is included through ``get_extra_state``.

    Supplied tensors are not silently detached or cloned.  They are buffers,
    not optimizer parameters; the module does not designate fitted data as
    trainable.  For training, call the functional ``whitney_dual`` with fresh
    parameter-derived sites/coefficients/positive M/simplex mu each iteration.
    Reusing non-leaf buffers after backward may reuse a consumed autograd graph.
    """

    def __init__(
        self,
        sites: Tensor,
        coefficients: Tensor,
        *,
        order: int,
        M: float | Tensor,
        mu: Tensor | None = None,
        q: float | None = None,
        max_iter: int = 100,
        atol: float = 1e-10,
        rtol: float = 1e-8,
        strict: bool = True,
    ) -> None:
        super().__init__()
        magnitude, geometry_weights, exponent = _validate_parameters(
            sites, coefficients, order=order, M=M, mu=mu, q=q
        )
        _validate_solver_options(max_iter, atol, rtol, strict)
        self.register_buffer("sites", sites)
        self.register_buffer("coefficients", coefficients)
        self.register_buffer("M", magnitude)
        self.register_buffer("mu", geometry_weights)
        self.order = order
        self.q = exponent
        self.max_iter = max_iter
        self.atol = atol
        self.rtol = rtol
        self.strict = strict

    def forward(self, x: Tensor) -> Tensor:
        return self.evaluate(x).value

    def evaluate(self, x: Tensor) -> WhitneyResult:
        return whitney_dual(
            x, self.sites, self.coefficients,
            order=self.order, M=self.M, mu=self.mu, q=self.q,
            max_iter=self.max_iter, atol=self.atol, rtol=self.rtol, strict=self.strict,
        )

    def get_extra_state(self) -> dict[str, Any]:
        return {
            "version": 1, "order": self.order, "q": self.q,
            "max_iter": self.max_iter, "atol": self.atol, "rtol": self.rtol,
            "strict": self.strict,
        }

    def set_extra_state(self, state: dict[str, Any]) -> None:
        if not isinstance(state, dict) or state.get("version") != 1:
            raise ValueError("Unsupported WhitneyDual state metadata")
        for name in ("order", "q", "max_iter", "atol", "rtol", "strict"):
            if name not in state:
                raise ValueError(f"Missing WhitneyDual state metadata: {name}")
            setattr(self, name, state[name])
        # Reject incompatible polynomial metadata before a later evaluation.
        _validate_parameters(
            self.sites, self.coefficients,
            order=self.order, M=self.M, mu=self.mu, q=self.q,
        )
        _validate_solver_options(self.max_iter, self.atol, self.rtol, self.strict)

    def extra_repr(self) -> str:
        return (
            f"sites={self.sites.shape[0]}, dimension={self.sites.shape[1]}, "
            f"order={self.order}, q={self.q:g}, dtype={self.sites.dtype}"
        )


==> Code/Experiments/jet_visualization/whitney_dual/solver.py <==
"""A differentiable, finite-dimensional solver for the entropy--variance dual.

The normalized problem is

    min_u H(u) = logsumexp_i(log_weights_i - costs_i + |features_i-u|²/2).

This is algebraically the quadratic-plus-logsumexp dual in the manuscript.
Its Hessian is I + Cov_pi(features), so the minimizer is unique.  Forward
evaluation uses damped Newton iterations; backward uses the implicit-function
derivative at the computed root, not differentiation of the iteration program.
All numerical guarantees, including the reported gap, are floating-point
diagnostics rather than interval certificates.
"""

from __future__ import annotations

from dataclasses import dataclass
import math

import torch
from torch import Tensor


@dataclass(frozen=True)
class DualResult:
    """Solution and diagnostics, with the broadcast batch shape in every field.

    ``value`` is ``-H(u)`` (a dual lower bound in exact arithmetic), ``u`` has
    final dimension ``d``, and ``weights`` has final dimension ``N``.  ``gap``
    is the normalized primal--dual gap ``|u - sum_i weights_i features_i|²/2``.
    ``converged`` is boolean and ``iterations`` counts accepted Newton steps.
    Gradients of ``u`` use implicit differentiation.  Consequently gradients
    approximate the exact optimum's gradients to the accuracy of the solve;
    they are not derivatives of a fixed, finite Newton iteration sequence.
    """

    value: Tensor
    u: Tensor
    weights: Tensor
    gap: Tensor
    converged: Tensor
    iterations: Tensor
    gradient_norm: Tensor


def _require_finite(tensor: Tensor, name: str) -> None:
    if not bool(torch.isfinite(tensor).all()):
        raise ValueError(f"{name} must contain only finite values")


def _numerical_finite(tensor: Tensor, name: str) -> None:
    if not bool(torch.isfinite(tensor).all()):
        raise RuntimeError(
            f"Non-finite {name} in the dual solve. Use float64, center/rescale "
            "the mathematical inputs, or move away from unresolvable site distances."
        )


def _statistics(
    costs: Tensor, features: Tensor, log_weights: Tensor, u: Tensor,
) -> tuple[Tensor, Tensor, Tensor, Tensor, Tensor]:
    """Return shifted energy, log probabilities, probabilities, residual, deltas.

    A common cost is removed before forming logits.  This is an exact scalar
    shift, not a change of objective, and prevents a large common cost from
    erasing all distinctions between logits.  The caller restores it in value.
    """
    deltas = features - u.unsqueeze(-2)
    cost_difference = costs - costs.amin(dim=-1, keepdim=True)
    logits = log_weights - cost_difference + 0.5 * deltas.square().sum(-1)
    _numerical_finite(logits, "Gibbs logits")
    log_probabilities = torch.log_softmax(logits, dim=-1)
    probabilities = log_probabilities.exp()
    residual = -(probabilities.unsqueeze(-1) * deltas).sum(-2)
    energy = torch.logsumexp(logits, dim=-1)
    return energy, log_probabilities, probabilities, residual, deltas


def _hessian(probabilities: Tensor, deltas: Tensor, residual: Tensor) -> Tensor:
    # deltas + residual = features - E_pi(features).  Weight before squaring;
    # this avoids 0 * overflow from unweighted second-moment construction.
    centered = deltas + residual.unsqueeze(-2)
    # Multiplying by pi (rather than sqrt(pi)) also keeps the backward graph
    # smooth when a probability underflows to numerical zero.
    weighted = probabilities.unsqueeze(-1) * centered
    covariance = centered.transpose(-1, -2) @ weighted
    covariance = 0.5 * covariance + 0.5 * covariance.transpose(-1, -2)
    identity = torch.eye(deltas.shape[-1], dtype=deltas.dtype, device=deltas.device)
    return identity + covariance


def _threshold(u: Tensor, atol: float, rtol: float) -> Tensor:
    return atol + rtol * torch.linalg.vector_norm(u, dim=-1).clamp_min(1.0)


def _energy_difference(
    log_probabilities: Tensor, probabilities: Tensor, deltas: Tensor, step: Tensor,
) -> Tensor:
    """Compute H(u+step)-H(u) without subtracting two large energies."""
    exponent = -(deltas * step.unsqueeze(-2)).sum(-1)
    small = exponent.abs().amax(-1) <= 0.5
    # expm1/log1p preserve quadratic-sized improvements near the minimizer.
    safe_exponent = torch.where(small.unsqueeze(-1), exponent, 0.0)
    small_change = torch.log1p((probabilities * torch.expm1(safe_exponent)).sum(-1))
    general_change = torch.logsumexp(log_probabilities + exponent, dim=-1)
    return 0.5 * step.square().sum(-1) + torch.where(small, small_change, general_change)


def _newton_solve(
    costs: Tensor, features: Tensor, log_weights: Tensor,
    max_iter: int, atol: float, rtol: float,
) -> tuple[Tensor, Tensor, Tensor]:
    # The theta-weighted barycenter is deterministic and translation equivariant.
    initial_weights = torch.softmax(log_weights, dim=-1)
    u = (initial_weights.unsqueeze(-1) * features).sum(-2)
    reference = u
    _numerical_finite(u, "initial point")
    iterations = torch.zeros(costs.shape[:-1], dtype=torch.long, device=costs.device)
    _, log_probabilities, probabilities, residual, deltas = _statistics(
        costs, features, log_weights, u
    )
    _numerical_finite(residual, "stationarity residual")
    converged = torch.linalg.vector_norm(residual, dim=-1) <= _threshold(u - reference, atol, rtol)

    for _ in range(max_iter):
        active = ~converged
        if not bool(active.any()):
            break
        # A solved batch member needs no Newton factorization.  In particular,
        # its covariance can be too large for the added identity to survive
        # rounding even though its optimum was already found exactly.
        active_deltas = torch.where(active[..., None, None], deltas, 0.0)
        active_residual = torch.where(active.unsqueeze(-1), residual, 0.0)
        hessian = _hessian(probabilities, active_deltas, active_residual)
        _numerical_finite(hessian, "Newton Hessian")
        cholesky, info = torch.linalg.cholesky_ex(hessian)
        if bool((info != 0).any()):
            raise RuntimeError(
                "The mathematically positive definite dual Hessian could not be "
                "factorized in the current precision. Use float64 or rescale the inputs."
            )
        direction = torch.cholesky_solve(residual.unsqueeze(-1), cholesky).squeeze(-1)
        direction = torch.where(active.unsqueeze(-1), direction, 0.0)
        _numerical_finite(direction, "Newton direction")
        alpha = torch.ones_like(residual[..., 0])
        accepted = ~active
        accepted_u = u
        # A bounded line search is a failure detector, never a silently accepted
        # truncated solve.  64 halvings already approach double precision limits.
        for _backtrack in range(64):
            step = -alpha.unsqueeze(-1) * direction
            trial_u = u + step
            actual_step = trial_u - u
            change = _energy_difference(log_probabilities, probabilities, deltas, actual_step)
            armijo_rhs = 1e-4 * (residual * actual_step).sum(-1)
            sufficient = torch.isfinite(change) & (change <= armijo_rhs)
            # A rounded-to-zero step cannot establish convergence.
            moved = (actual_step != 0).any(-1)
            newly_accepted = active & ~accepted & sufficient & moved
            accepted_u = torch.where(newly_accepted.unsqueeze(-1), trial_u, accepted_u)
            accepted = accepted | newly_accepted
            if bool(accepted.all()):
                break
            alpha = torch.where(accepted, alpha, alpha * 0.5)
        moved = active & accepted
        u = accepted_u
        iterations = iterations + moved.to(torch.long)
        _, log_probabilities, probabilities, residual, deltas = _statistics(
            costs, features, log_weights, u
        )
        _numerical_finite(residual, "stationarity residual")
        converged = torch.linalg.vector_norm(residual, dim=-1) <= _threshold(u - reference, atol, rtol)
        if not bool(moved.any()):
            break
    return u, converged, iterations


class _ImplicitRoot(torch.autograd.Function):
    """Custom root with a differentiable analytic implicit VJP."""

    @staticmethod
    def forward(
        ctx: object, costs: Tensor, features: Tensor, log_weights: Tensor,
        max_iter: int, atol: float, rtol: float,
    ) -> tuple[Tensor, Tensor, Tensor]:
        u, converged, iterations = _newton_solve(
            costs, features, log_weights, max_iter, atol, rtol
        )
        # Save the returned root itself, allowing double backward to traverse
        # this same implicit relation.  No detached intermediate is saved.
        ctx.save_for_backward(costs, features, log_weights, u)
        ctx.mark_non_differentiable(converged, iterations)
        return u, converged, iterations

    @staticmethod
    def backward(
        ctx: object, grad_u: Tensor | None, _grad_converged: Tensor | None,
        _grad_iterations: Tensor | None,
    ) -> tuple[Tensor | None, ...]:
        if grad_u is None:
            return None, None, None, None, None, None
        costs, features, log_weights, u = ctx.saved_tensors
        _, _, probabilities, residual, deltas = _statistics(costs, features, log_weights, u)
        hessian = _hessian(probabilities, deltas, residual)
        t = torch.linalg.solve(hessian, grad_u.unsqueeze(-1)).squeeze(-1)
        centered = deltas + residual.unsqueeze(-2)
        q = (centered * t.unsqueeze(-2)).sum(-1)
        log_weight_gradient = probabilities * q
        feature_gradient = probabilities.unsqueeze(-1) * (
            t.unsqueeze(-2) + q.unsqueeze(-1) * deltas
        )
        return -log_weight_gradient, feature_gradient, log_weight_gradient, None, None, None


def solve_dual(
    costs: Tensor,
    features: Tensor,
    log_weights: Tensor,
    *,
    max_iter: int = 100,
    atol: float = 1e-10,
    rtol: float = 1e-8,
    strict: bool = True,
) -> DualResult:
    """Solve the normalized dual with broadcasting and implicit autograd.

    Args:
        costs: Finite floating tensor of shape ``(..., N)``.
        features: Finite tensor of shape ``(..., N, d)``, ``N,d >= 1``.
        log_weights: Finite tensor of shape ``(..., N)``.  Pass normalized
            log-theta for the manuscript.  Arbitrary finite log masses are
            accepted unchanged; adding a scalar to all masses subtracts it
            from the returned value.  We never silently normalize them.
        max_iter: Maximum number of Newton iterations.
        atol, rtol: Stop when
            ``||u-E_pi features|| <= atol + rtol*max(1,||u-u_initial||)``.
            Here ``u_initial`` is the log-weight barycenter of the features;
            the stopping criterion is invariant under a common feature shift.
            Defaults target float64; for float32 use tolerances appropriate
            to its precision, e.g. ``atol=1e-6, rtol=1e-5``.  No hidden
            precision-dependent tolerance floor or clipping is applied.
        strict: Raise ``RuntimeError`` if any problem fails the residual test.
            With ``False``, return the unconverged iterate and diagnostics;
            its implicit gradients need not approximate optimum gradients.

    The three tensors must share dtype (float32 or float64) and device.  Batch
    dimensions broadcast.  Data stay on their device; validation and adaptive
    stopping read scalar booleans, causing synchronization on accelerators.
    Per Newton step, cost is O(B N d² + B d³); memory is O(B N d + B d²).
    Softmax underflow may produce numerical zero weights, without intentional
    truncation.  Non-finite intermediate arithmetic raises an explicit error.
    """
    tensors = (costs, features, log_weights)
    if not all(isinstance(t, Tensor) for t in tensors):
        raise TypeError("costs, features, and log_weights must be torch.Tensor objects")
    if costs.dtype not in (torch.float32, torch.float64):
        raise TypeError("solve_dual supports only torch.float32 and torch.float64")
    if any(t.dtype != costs.dtype for t in tensors):
        raise TypeError("costs, features, and log_weights must have the same dtype")
    if any(t.device != costs.device for t in tensors):
        raise ValueError("costs, features, and log_weights must have the same device")
    if costs.ndim < 1 or features.ndim < 2 or log_weights.ndim < 1:
        raise ValueError("expected costs (...,N), features (...,N,d), log_weights (...,N)")
    n, d = features.shape[-2:]
    if n < 1 or d < 1 or costs.shape[-1] != n or log_weights.shape[-1] != n:
        raise ValueError("N and d must be positive, with matching N in all three inputs")
    if isinstance(max_iter, bool) or not isinstance(max_iter, int) or max_iter < 1:
        raise ValueError("max_iter must be a positive integer")
    if any(isinstance(t, bool) or not isinstance(t, (int, float)) for t in (atol, rtol)):
        raise TypeError("atol and rtol must be real scalar numbers")
    if not all(math.isfinite(t) and t >= 0 for t in (atol, rtol)) or atol + rtol == 0:
        raise ValueError("atol and rtol must be finite and nonnegative, with at least one positive")
    if not isinstance(strict, bool):
        raise TypeError("strict must be a bool")
    for tensor, name in zip(tensors, ("costs", "features", "log_weights")):
        _require_finite(tensor, name)
    try:
        batch_shape = torch.broadcast_shapes(costs.shape[:-1], features.shape[:-2], log_weights.shape[:-1])
    except RuntimeError as error:
        raise ValueError("batch dimensions of costs, features, and log_weights must broadcast") from error
    costs = costs.expand(*batch_shape, n)
    features = features.expand(*batch_shape, n, d)
    log_weights = log_weights.expand(*batch_shape, n)
    u, converged, iterations = _ImplicitRoot.apply(costs, features, log_weights, max_iter, atol, rtol)
    energy, _, probabilities, residual, _ = _statistics(costs, features, log_weights, u)
    value = costs.amin(dim=-1) - energy
    gradient_norm = torch.linalg.vector_norm(residual, dim=-1)
    gap = 0.5 * residual.square().sum(-1)
    _numerical_finite(value, "dual value")
    _numerical_finite(gap, "primal-dual gap")
    if strict and not bool(converged.all()):
        raise RuntimeError(
            "Dual solver did not converge to the requested stationarity tolerance "
            f"within {max_iter} iterations (or its line search reached floating-point "
            "resolution). Increase max_iter, choose tolerances appropriate for the "
            "dtype, use float64, or rescale the inputs. Set strict=False to inspect "
            "the returned residual, gap, and convergence mask."
        )
    return DualResult(value, u, probabilities, gap, converged, iterations, gradient_norm)


__all__ = ["DualResult", "solve_dual"]


==> Code/Experiments/jet_visualization/whitney_dual/sparse.py <==
"""Sparse polynomial input for the entropy--variance Whitney dual.

Only supplied monomials are stored or evaluated.  An omitted coefficient is
exactly zero; it is not an unknown derivative.  ``basis='local'`` means
``P_i(x) = sum_alpha c[i,alpha] (x-X_i)**alpha``, so the coefficients already
include the Taylor factorial normalization.  ``basis='global'`` means ordinary
coefficients of ``x**alpha``.  Repeated terms add, as in COO sparse storage.
"""

from __future__ import annotations

from collections.abc import Iterable, Mapping
from numbers import Integral
from pathlib import Path
from typing import Any

import torch
from torch import Tensor, nn

from .jets import _check_float_tensor, _check_order, _validate_queries
from .model import (
    WhitneyResult,
    _evaluate_from_polynomials,
    _validate_geometry_parameters,
    _validate_solver_options,
)


def _check_basis(basis: str) -> None:
    if basis not in ("local", "global"):
        raise ValueError("basis must be 'local' or 'global'")


def _validate_sparse_data(
    sites: Tensor, term_sites: Tensor, multiindices: Tensor, coefficients: Tensor,
    order: int, basis: str,
) -> None:
    _check_order(order)
    _check_basis(basis)
    _check_float_tensor("sites", sites)
    _check_float_tensor("coefficients", coefficients)
    if sites.ndim != 2 or min(sites.shape) < 1:
        raise ValueError("sites must have shape [N, d] with N,d >= 1")
    if coefficients.ndim != 1:
        raise ValueError("sparse coefficients must have shape [T]")
    terms = coefficients.shape[0]
    for name, data, shape in (
        ("term_sites", term_sites, (terms,)),
        ("multiindices", multiindices, (terms, sites.shape[1])),
    ):
        if not isinstance(data, Tensor) or data.dtype != torch.long:
            raise TypeError(f"{name} must be a torch.long tensor")
        if data.shape != shape:
            raise ValueError(f"{name} must have shape {list(shape)}")
        if data.device != sites.device:
            raise ValueError(f"{name} must share sites' device")
    if coefficients.dtype != sites.dtype or coefficients.device != sites.device:
        raise ValueError("sites and coefficients must have the same dtype and device")
    if bool(((term_sites < 0) | (term_sites >= sites.shape[0])).any()):
        raise ValueError("term_sites entries must index sites, from 0 through N-1")
    if bool((multiindices < 0).any()):
        raise ValueError("multiindices must have nonnegative entries")
    if bool((multiindices > order).any()) or bool((multiindices.sum(-1) > order).any()):
        raise ValueError("every monomial must have total degree at most order")


def _integer_power(coordinates: Tensor, exponents: Tensor, order: int) -> Tensor:
    """Nonnegative integer powers with valid higher derivatives at zero.

    Tensor-exponent ``pow`` can introduce 0**(-1) in its higher backward passes.
    Binary exponentiation uses only multiplication.  Inactive bases are set
    to one before squaring so unused high powers cannot overflow.  The masks
    depend only on integer metadata, never on continuous data.
    """
    remaining = exponents
    result = torch.ones_like(coordinates)
    base = torch.where(remaining > 0, coordinates, torch.ones_like(coordinates))
    for bit in range(order.bit_length()):
        factor = torch.where((remaining & 1) != 0, base, torch.ones_like(base))
        result = result * factor
        remaining = remaining >> 1
        if bit + 1 < order.bit_length():
            base = torch.where(remaining > 0, base, torch.ones_like(base))
            base = base * base
    return result


def _query_zero(x: Tensor) -> Tensor:
    # An identically zero term keeps arbitrary-order zero query derivatives
    # connected even for an empty polynomial.  exp sees only exact zeros.
    return (x * 0.0).exp().sum(-1) * 0.0


def _monomials(
    offsets: Tensor, multiindices: Tensor, order: int, *, gradients: bool,
) -> tuple[Tensor, Tensor | None]:
    factors = []
    derivatives = []
    for axis in range(offsets.shape[-1]):
        coordinate = offsets[..., axis]
        alpha = multiindices[:, axis]
        factors.append(_integer_power(coordinate, alpha, order))
        if gradients:
            derivatives.append(_integer_power(coordinate, (alpha - 1).clamp_min(0), order) * alpha)
    prefixes = [torch.ones_like(factors[0])]
    for factor in factors:
        prefixes.append(prefixes[-1] * factor)
    if not gradients:
        return prefixes[-1], None
    suffix = torch.ones_like(factors[0])
    columns = []
    for axis in reversed(range(offsets.shape[-1])):
        columns.append(prefixes[axis] * derivatives[axis] * suffix)
        suffix = suffix * factors[axis]
    return prefixes[-1], torch.stack(columns[::-1], dim=-1)


def _evaluate_sparse_unchecked(
    x: Tensor, sites: Tensor, term_sites: Tensor, multiindices: Tensor,
    coefficients: Tensor, order: int, basis: str,
) -> tuple[Tensor, Tensor]:
    batch_shape = x.shape[:-1]
    n, d = sites.shape
    queries = x.reshape(-1, d)
    zero = _query_zero(queries) + (sites * 0.0).sum() + (coefficients * 0.0).sum()
    values = zero[:, None].expand(-1, n)
    gradients = zero[:, None, None].expand(-1, n, d)
    if coefficients.numel():
        offsets = queries[:, None, :].expand(-1, coefficients.shape[0], -1)
        if basis == "local":
            offsets = offsets - sites[term_sites][None, :, :]
        monomials, derivative = _monomials(offsets, multiindices, order, gradients=True)
        assert derivative is not None
        values = values.index_add(1, term_sites, monomials * coefficients)
        gradients = gradients.index_add(1, term_sites, derivative * coefficients[None, :, None])
    return values.reshape(*batch_shape, n), gradients.reshape(*batch_shape, n, d)


def _evaluate_selected_sparse(
    x: Tensor, selected: Tensor, sites: Tensor, term_sites: Tensor,
    multiindices: Tensor, coefficients: Tensor, order: int, basis: str,
) -> Tensor:
    result = _query_zero(x) + (sites * 0.0).sum() + (coefficients * 0.0).sum()
    if coefficients.numel():
        rows, terms = (selected[:, None] == term_sites[None, :]).nonzero(as_tuple=True)
        offsets = x[rows]
        if basis == "local":
            offsets = offsets - sites[term_sites[terms]]
        monomials, _ = _monomials(offsets, multiindices[terms], order, gradients=False)
        result = result.index_add(0, rows, monomials * coefficients[terms])
    return result


def evaluate_sparse_polynomials(
    x: Tensor,
    sites: Tensor,
    term_sites: Tensor,
    multiindices: Tensor,
    coefficients: Tensor,
    order: int,
    *,
    basis: str = "local",
) -> tuple[Tensor, Tensor]:
    """Evaluate sparse polynomials and their coordinate gradients.

    ``x[...,d]``, ``sites[N,d]``, ``term_sites[T]`` (long),
    ``multiindices[T,d]`` (long), and ordinary ``coefficients[T]`` return
    ``values[...,N]`` and ``gradients[...,N,d]``.  All inputs share a device;
    continuous tensors share float32/float64 dtype.  Total degree is at most
    ``order>=0``.  T may be zero, and repeated monomials add independently.

    No dense monomial basis is enumerated.  Polynomial work is
    O(B T d max(1,log(order+1))) with O(B T d + B N d) forward storage;
    autograd can retain O(B T d max(1,log(order+1))) intermediates.  Repeated
    index accumulation on accelerators may have device-dependent roundoff.
    """
    _validate_sparse_data(sites, term_sites, multiindices, coefficients, order, basis)
    _validate_queries(x, sites)
    values, gradients = _evaluate_sparse_unchecked(
        x, sites, term_sites, multiindices, coefficients, order, basis
    )
    if not bool(torch.isfinite(values).all() and torch.isfinite(gradients).all()):
        raise FloatingPointError("Sparse polynomial evaluation overflowed; rescale coordinates/data")
    return values, gradients


def sparse_whitney_dual(
    x: Tensor,
    sites: Tensor,
    term_sites: Tensor,
    multiindices: Tensor,
    coefficients: Tensor,
    *,
    order: int,
    M: float | Tensor,
    mu: Tensor | None = None,
    q: float | None = None,
    basis: str = "local",
    max_iter: int = 100,
    atol: float = 1e-10,
    rtol: float = 1e-8,
    strict: bool = True,
) -> WhitneyResult:
    """Evaluate the manuscript dual directly from sparse polynomial terms.

    Storage conventions are those of :func:`evaluate_sparse_polynomials`.
    This functional path preserves gradients through x, sites, coefficients,
    M and mu.  Recompute positive M and simplex mu from trainable parameters
    each training step.  Integer term metadata, order, basis and q are fixed.

    Sparsity changes polynomial storage/evaluation only: the exact dual has N
    summands and d unknowns.  It does not infer missing coefficients, sparsify
    the dual weights, verify Whitney compatibility, or certify a sufficient M.
    ``order>=2``, ``M>0`` and the shared geometry/solver preconditions apply.
    """
    _validate_sparse_data(sites, term_sites, multiindices, coefficients, order, basis)

    def evaluate_all(queries: Tensor) -> tuple[Tensor, Tensor]:
        return _evaluate_sparse_unchecked(
            queries, sites, term_sites, multiindices, coefficients, order, basis
        )

    def evaluate_selected(queries: Tensor, selected: Tensor) -> Tensor:
        return _evaluate_selected_sparse(
            queries, selected, sites, term_sites, multiindices, coefficients, order, basis
        )

    return _evaluate_from_polynomials(
        x, sites, order=order, M=M, mu=mu, q=q,
        evaluate_all=evaluate_all, evaluate_selected=evaluate_selected,
        max_iter=max_iter, atol=atol, rtol=rtol, strict=strict,
    )


def _record_multiindex(alpha: Any, dimension: int) -> tuple[int, ...]:
    if isinstance(alpha, Tensor):
        if alpha.dtype != torch.long or alpha.shape != (dimension,):
            raise ValueError(f"each tensor multiindex must be torch.long with shape [{dimension}]")
        # Integer metadata is allowed to synchronize; continuous data never do.
        values = alpha.tolist()
    else:
        try:
            values = tuple(alpha)
        except TypeError as error:
            raise ValueError("each multiindex must be a sequence of nonnegative integers") from error
    if len(values) != dimension:
        raise ValueError(f"each multiindex must have length {dimension}")
    if any(isinstance(a, bool) or not isinstance(a, Integral) or a < 0 for a in values):
        raise ValueError("multiindex entries must be nonnegative integers")
    return tuple(int(a) for a in values)


class SparseWhitneyDual(nn.Module):
    """Reusable extension object accepting packed sparse polynomial data.

    Use :meth:`from_polynomials` for a friendly ``(location, polynomial)`` list.
    ``model(x)`` returns values; ``model.evaluate(x)`` returns a WhitneyResult
    including recovered weights and primal--dual gaps.  ``model.polynomials(x)``
    evaluates the supplied polynomials and gradients alone.

    Data are buffers, not registered optimizer parameters.  Tensor graphs are
    preserved without silent copies/detaches, matching WhitneyDual.  Use the
    functional sparse_whitney_dual for parameter-derived data freshly computed
    on each training step.  Standard .to(...), state_dict and save/load work.
    """

    def __init__(
        self,
        sites: Tensor,
        term_sites: Tensor,
        multiindices: Tensor,
        coefficients: Tensor,
        *,
        order: int,
        M: float | Tensor,
        mu: Tensor | None = None,
        q: float | None = None,
        basis: str = "local",
        max_iter: int = 100,
        atol: float = 1e-10,
        rtol: float = 1e-8,
        strict: bool = True,
    ) -> None:
        super().__init__()
        _validate_sparse_data(sites, term_sites, multiindices, coefficients, order, basis)
        magnitude, geometry_weights, exponent = _validate_geometry_parameters(
            sites, order=order, M=M, mu=mu, q=q
        )
        _validate_solver_options(max_iter, atol, rtol, strict)
        for name, value in (
            ("sites", sites), ("term_sites", term_sites), ("multiindices", multiindices),
            ("coefficients", coefficients), ("M", magnitude), ("mu", geometry_weights),
        ):
            self.register_buffer(name, value)
        self.order = order
        self.q = exponent
        self.basis = basis
        self.max_iter = max_iter
        self.atol = atol
        self.rtol = rtol
        self.strict = strict

    @classmethod
    def from_polynomials(
        cls,
        records: Iterable[Any],
        *,
        order: int,
        M: float | Tensor,
        dtype: torch.dtype = torch.float64,
        device: torch.device | str | None = None,
        basis: str = "local",
        mu: Tensor | None = None,
        q: float | None = None,
        max_iter: int = 100,
        atol: float = 1e-10,
        rtol: float = 1e-8,
        strict: bool = True,
    ) -> SparseWhitneyDual:
        """Build an object from locations paired with sparse polynomials.

        Example: ``[([0.,0.], {(0,0):1., (2,0):3., (1,1):-2.}), ...]``.
        A polynomial may also be a list of ``(multiindex, coefficient)`` pairs;
        duplicates in such a list add.  ``[]`` or ``{}`` is the zero polynomial.
        Default local coefficients multiply ``(x-X_i)**alpha``; choose
        ``basis='global'`` for coefficients multiplying ``x**alpha``.

        Tensor coefficient/location entries are stacked without detaching.
        dtype/device explicitly control their conversion.  For training and
        zero host synchronization of integer metadata, prefer the packed
        functional interface.  Tensor M/mu must already match chosen dtype
        and device, as in the packed constructor.
        """
        _check_order(order, minimum=2)
        _check_basis(basis)
        if dtype not in (torch.float32, torch.float64):
            raise TypeError("dtype must be torch.float32 or torch.float64")
        locations = []
        exponents = []
        values = []
        ids = []
        dimension = None
        for i, record in enumerate(records):
            try:
                location, polynomial = record
            except (TypeError, ValueError) as error:
                raise ValueError("each record must pair a location with a sparse polynomial") from error
            if isinstance(location, (list, tuple)) and any(isinstance(a, Tensor) for a in location):
                # as_tensor([tensor_a, tensor_b]) extracts scalar values and
                # silently severs their graphs; stack keeps both paths.
                point_device = device
                if point_device is None:
                    point_device = next(a.device for a in location if isinstance(a, Tensor))
                coordinates = [torch.as_tensor(a, dtype=dtype, device=point_device) for a in location]
                if any(a.ndim != 0 for a in coordinates):
                    raise ValueError("each location must be a one-dimensional vector of scalar coordinates")
                point = torch.stack(coordinates)
            else:
                point = torch.as_tensor(location, dtype=dtype, device=device)
            if point.ndim != 1 or point.numel() < 1:
                raise ValueError("each location must be a nonempty one-dimensional coordinate vector")
            if dimension is None:
                dimension = point.numel()
            elif point.numel() != dimension:
                raise ValueError("all locations must have the same dimension")
            locations.append(point)
            entries = polynomial.items() if isinstance(polynomial, Mapping) else polynomial
            for entry in entries:
                try:
                    alpha, coefficient = entry
                except (TypeError, ValueError) as error:
                    raise ValueError("each polynomial term must pair a multiindex with a coefficient") from error
                alpha = _record_multiindex(alpha, dimension)
                if sum(alpha) > order:
                    raise ValueError("every monomial must have total degree at most order")
                if device is None and isinstance(coefficient, Tensor) and coefficient.device != point.device:
                    raise ValueError("tensor coefficients must share their location's device; pass device explicitly to convert")
                value = torch.as_tensor(coefficient, dtype=dtype, device=point.device)
                if value.ndim != 0:
                    raise ValueError("each polynomial coefficient must be a scalar")
                exponents.append(alpha)
                values.append(value)
                ids.append(i)
        if not locations:
            raise ValueError("records must contain at least one location and polynomial")
        sites = torch.stack(locations)
        terms = torch.tensor(ids, dtype=torch.long, device=sites.device)
        indices = torch.tensor(exponents, dtype=torch.long, device=sites.device).reshape(-1, sites.shape[1])
        coefficients = torch.stack(values) if values else sites.new_empty((0,))
        return cls(
            sites, terms, indices, coefficients, order=order, M=M, mu=mu, q=q,
            basis=basis, max_iter=max_iter, atol=atol, rtol=rtol, strict=strict,
        )

    def forward(self, x: Tensor) -> Tensor:
        return self.evaluate(x).value

    def evaluate(self, x: Tensor) -> WhitneyResult:
        return sparse_whitney_dual(
            x, self.sites, self.term_sites, self.multiindices, self.coefficients,
            order=self.order, M=self.M, mu=self.mu, q=self.q, basis=self.basis,
            max_iter=self.max_iter, atol=self.atol, rtol=self.rtol, strict=self.strict,
        )

    def polynomials(self, x: Tensor) -> tuple[Tensor, Tensor]:
        return evaluate_sparse_polynomials(
            x, self.sites, self.term_sites, self.multiindices, self.coefficients,
            self.order, basis=self.basis,
        )

    def get_extra_state(self) -> dict[str, Any]:
        return {
            "version": 1, "order": self.order, "basis": self.basis, "q": self.q,
            "max_iter": self.max_iter, "atol": self.atol, "rtol": self.rtol,
            "strict": self.strict,
        }

    def set_extra_state(self, state: dict[str, Any]) -> None:
        if not isinstance(state, dict) or state.get("version") != 1:
            raise ValueError("Unsupported SparseWhitneyDual state metadata")
        for name in ("order", "basis", "q", "max_iter", "atol", "rtol", "strict"):
            if name not in state:
                raise ValueError(f"Missing SparseWhitneyDual state metadata: {name}")
            setattr(self, name, state[name])
        _validate_sparse_data(
            self.sites, self.term_sites, self.multiindices, self.coefficients, self.order, self.basis
        )
        _validate_geometry_parameters(self.sites, order=self.order, M=self.M, mu=self.mu, q=self.q)
        _validate_solver_options(self.max_iter, self.atol, self.rtol, self.strict)

    def save(self, path: str | Path) -> None:
        """Save buffers and configuration; optimizer state is separate."""
        torch.save(self.state_dict(), path)

    @classmethod
    def load(
        cls, path: str | Path, *, map_location: str | torch.device | None = None,
    ) -> SparseWhitneyDual:
        """Load a checkpoint produced by save using weights-only deserialization."""
        state = torch.load(path, map_location=map_location, weights_only=True)
        config = state.get("_extra_state", {})
        if config.get("version") != 1:
            raise ValueError("Unsupported SparseWhitneyDual checkpoint")
        return cls(
            state["sites"], state["term_sites"], state["multiindices"], state["coefficients"],
            M=state["M"], mu=state["mu"],
            **{key: value for key, value in config.items() if key != "version"},
        )

    def extra_repr(self) -> str:
        return (
            f"sites={self.sites.shape[0]}, dimension={self.sites.shape[1]}, "
            f"terms={self.coefficients.numel()}, order={self.order}, "
            f"basis={self.basis!r}, q={self.q:g}, dtype={self.sites.dtype}"
        )


__all__ = ["SparseWhitneyDual", "evaluate_sparse_polynomials", "sparse_whitney_dual"]


==> Code/Lean/NewAnchor_Lean/verify.py <==
#!/usr/bin/env python3
"""Build current-anchor Lean sources and audit every project proof's axioms.

Usage: python3 verify.py
Exit 0: every current-anchor target was verified; 1: build/audit failure;
2: code compiles, but some current-anchor targets are not proved.
--checked-targets returns 0 for the explicitly certified subset, without
changing complete_new_anchor_verified in the machine-readable report.
"""

from __future__ import annotations

import argparse
from datetime import datetime, timezone
import hashlib
import json
from pathlib import Path
import shutil
import subprocess
import sys
import tempfile
import time

ROOT = Path(__file__).resolve().parent
OUTPUT = ROOT / "verification"
MARKER = "WHITNEY_AUDIT_JSON="
ANCHOR_SHA256 = "849b4f9b8f5836d90e713dd9cc8f36e8fd248690883570a71c5afcb959a565cd"


def source_hashes() -> dict[str, str]:
    paths = list((ROOT / "Theorem1").rglob("*.lean"))
    paths += [ROOT / name for name in (
        "Theorem1.lean", "Certificate.lean", "Audit.lean", "lakefile.toml",
        "lake-manifest.json", "lean-toolchain", "verify.py",
    )]
    return {str(p.relative_to(ROOT)): hashlib.sha256(p.read_bytes()).hexdigest()
            for p in sorted(paths)}


def save_report(report: dict) -> None:
    report["generated_at_utc"] = datetime.now(timezone.utc).isoformat()
    report["anchor_sha256"] = ANCHOR_SHA256
    report["anchor_filename"] = "Pasted text(20261004-061048).txt"
    report["definability_excluded"] = True
    with tempfile.NamedTemporaryFile(mode="w", encoding="utf-8", dir=OUTPUT,
                                     prefix="report-", suffix=".tmp", delete=False) as handle:
        temporary = Path(handle.name)
        handle.write(json.dumps(report, indent=2, sort_keys=True) + "\n")
    temporary.replace(OUTPUT / "report.json")


def run_logged(args: list[str], filename: str, report: dict) -> bool:
    start = time.monotonic()
    with (OUTPUT / filename).open("w", encoding="utf-8") as log:
        result = subprocess.run(args, cwd=ROOT, text=True, stdout=log,
                                stderr=subprocess.STDOUT, check=False)
    report["commands"].append({"argv": args, "exit_code": result.returncode,
                               "seconds": time.monotonic() - start,
                               "log": "verification/" + filename})
    if result.returncode:
        print((OUTPUT / filename).read_text(encoding="utf-8"))
    return result.returncode == 0


def negative_audit_checks(report: dict) -> bool:
    """Require the auditor to reject intentionally invalid temporary proofs."""
    probes = {
        "custom_axiom": (
            "axiom Whitney.AuditProbe.untrusted : True\n"
            "theorem Whitney.AuditProbe.checked : True := Whitney.AuditProbe.untrusted\n",
            "Whitney.AuditProbe.untrusted"),
        "proof_hole": ("theorem Whitney.AuditProbe.hole : True := by sorry\n", "sorryAx"),
        "unused_axiom": ("axiom Whitney.AuditProbe.unused : True\n",
                         "Whitney.AuditProbe.unused"),
        "unused_definition_hole": (
            "def Whitney.AuditProbe.unusedHole : True := by sorry\n", "sorryAx"),
        "private_proof_hole": (
            "namespace Whitney.AuditProbe\n"
            "private theorem privateHole : True := by sorry\n"
            "end Whitney.AuditProbe\n", "sorryAx"),
    }
    report["negative_controls"] = {}
    with tempfile.TemporaryDirectory(prefix="whitney-audit-") as temporary:
        for label, (probe, forbidden) in probes.items():
            path = Path(temporary) / (label + ".lean")
            path.write_text("import Theorem1\n" + probe + "#audit_whitney\n", encoding="utf-8")
            log = "negative_" + label + ".log"
            if not run_logged(["lake", "env", "lean", str(path)], log, report):
                return False
            payloads = [line[len(MARKER):] for line in
                        (OUTPUT / log).read_text(encoding="utf-8").splitlines()
                        if line.startswith(MARKER)]
            if len(payloads) != 1:
                return False
            audit = json.loads(payloads[0])
            rejected = (not audit["all_helper_dependencies_approved"] and
                        not audit["complete_new_anchor_verified"] and
                        forbidden in audit["all_helper_axioms"])
            report["negative_controls"][label] = rejected
            if not rejected:
                return False
    return True


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--checked-targets", action="store_true",
                        help="Certify the listed proved subset; do not assert full coverage.")
    options = parser.parse_args()
    report = {"complete_new_anchor_verified": False, "build_success": False,
              "certificate_success": False, "audit_success": False,
              "commands": []}
    finished_checks = False
    try:
        OUTPUT.mkdir(exist_ok=True)
        # A minimal failure sentinel precedes every fallible source/metadata read.
        save_report(report)
        report["source_sha256"] = source_hashes()
        manifest = json.loads((ROOT / "lake-manifest.json").read_text())
        report["mathlib_commit"] = next(p["rev"] for p in manifest["packages"]
                                         if p["name"] == "mathlib")
        if shutil.which("lake") is None:
            report["error"] = "Pinned Lean/Lake toolchain is not on PATH."
            return 1
        if not run_logged(["lake", "build"], "build.log", report):
            return 1
        report["build_success"] = True
        if not run_logged(["lake", "env", "lean", "-o", "verification/Certificate.olean",
                           "Certificate.lean"],
                          "certificate.log", report):
            return 1
        report["certificate_success"] = True
        report["compiled_certificate_sha256"] = hashlib.sha256(
            (OUTPUT / "Certificate.olean").read_bytes()).hexdigest()
        certificate_payloads = [line[len(MARKER):] for line in
                                (OUTPUT / "certificate.log").read_text(encoding="utf-8").splitlines()
                                if line.startswith(MARKER)]
        if len(certificate_payloads) != 1:
            report["error"] = "Expected exactly one certificate dependency audit."
            return 1
        report["certificate_axioms_approved"] = json.loads(certificate_payloads[0])[
            "all_helper_dependencies_approved"]
        if not report["certificate_axioms_approved"]:
            report["error"] = "Certificate depends on an unapproved axiom."
            return 1
        if not run_logged(["lake", "env", "lean", "Audit.lean"], "audit.log", report):
            return 1
        payloads = [line[len(MARKER):] for line in
                    (OUTPUT / "audit.log").read_text(encoding="utf-8").splitlines()
                    if line.startswith(MARKER)]
        if len(payloads) != 1:
            report["error"] = "Expected exactly one Lean audit payload."
            return 1
        audit = json.loads(payloads[0])
        claimed_complete = audit.pop("complete_new_anchor_verified")
        report.update(audit)
        report["audit_success"] = True
        if report["source_sha256"] != source_hashes():
            report["error"] = "Sources changed during verification; rerun on stable sources."
            report["complete_new_anchor_verified"] = False
            return 1
        if not report["all_helper_dependencies_approved"]:
            print("REJECTED: an unapproved axiom occurs in a transitive proof dependency.")
            report["complete_new_anchor_verified"] = False
            return 1
        if not negative_audit_checks(report):
            report["error"] = "The dependency auditor failed an intentional negative control."
            report["complete_new_anchor_verified"] = False
            return 1
        if report["source_sha256"] != source_hashes():
            report["error"] = "Sources changed during negative controls; rerun on stable sources."
            return 1
        finished_checks = True
        report["complete_new_anchor_verified"] = claimed_complete
        print(f"Compiled and audited {len(report['compiled_helper_proofs'])} Lean theorems.")
        for target in report["targets"]:
            status = "VERIFIED" if target["verified"] else "NOT VERIFIED"
            print(f"{status}: {target['claim']}")
        if report["complete_new_anchor_verified"]:
            return 0
        if options.checked_targets and report["verified_target_count"] > 0:
            print("Only the explicitly listed verified targets are certified.")
            return 0
        return 2
    except KeyboardInterrupt:
        report["error"] = "Verification interrupted before completion."
        return 130
    except Exception as exc:
        report["error"] = str(exc)
        report["complete_new_anchor_verified"] = False
        return 1
    finally:
        if not finished_checks:
            report["complete_new_anchor_verified"] = False
        try:
            save_report(report)
        except OSError as exc:
            print(f"Could not save the verification report: {exc}", file=sys.stderr)


if __name__ == "__main__":
    sys.exit(main())

